The Structure Gap: When More Data Cannot Replace Structured Reasoning

A persistent belief in modern AI is that sufficiently large learners trained on sufficiently much data can make explicit domain knowledge optional. This paper examines a limitation of that belief. We define structure-encoded problems: tasks whose input-output map is determined, or sharply constrained, by known structure such as a solver, symmetry group, graph, physical law, measurement operator, grammar, combinatorial search space, or optimization objective. For such tasks, the central question is not expressivity--a dense neural network may contain the desired map--but finite-data identification, extrapolation, and certification. We introduce the structure gap: the finite-resource gap between a method that receives the governing structure and a learner that receives only examples. The strongest useful form of the claim is asymptotic rather than absolute: structure-agnostic learning may approach a structured solver as coverage grows, but every finite dataset can leave residual uncertainty that the structure resolves by construction. We prove this exactly for a Gaussian inverse problem: the known-operator Wiener solver attains Bayes risk, while the dense empirical learner in the correct linear class has persistent expected excess risk. We also prove a cell-coverage lower bound and an unobserved-orbit non-identifiability result. Controlled experiments in known-operator inversion, sparse recovery, and graph reachability with size extrapolation instantiate the mechanisms. When validated structure is available, it can constrain the hypothesis space before learning begins, leaving learning to address components the structure does not specify.

==> anc/README.md <==
# The Structure Gap: reproducibility materials

This archive accompanies the arXiv preprint *The Structure Gap: When More Data Cannot Replace Structured Reasoning*.

## Contents

- `experiments/gaussian_inverse.py`: Gaussian known-operator inverse study.
- `experiments/sparse_inverse.py`: sparse inverse reconstruction baselines.
- `experiments/matched_filter.py`: matched-filter delay experiment.
- `experiments/permutation_equivariance.py`: permutation-equivariance study.
- `experiments/graph_reasoning_tensorflow.py`: graph reachability training and evaluation implementation.
- `reference_results/`: numerical results used for published figures (JSON and CSV).
- `figures/make_submission_figures.py`: regenerates numerical plots from stored results.
- `run_all.py`: runs compact experiments and figure generation.

## Installation

Python 3.10+ recommended. Install `requirements-core.txt` for the compact experiments
and `requirements-graph.txt` for TensorFlow graph experiments.
Matplotlib with TeX rendering additionally requires a local TeX installation.

## Quick check

```sh
python run_all.py --quick --figures --no-tex
```

## Recreate numerical figures from stored results

```sh
STRUCTURE_GAP_RESULTS_DIR=$PWD/reference_results \
STRUCTURE_GAP_FIGURES_DIR=$PWD/generated_figures \
STRUCTURE_GAP_USE_TEX=0 \
python figures/make_submission_figures.py
```

## Graph reachability

The full five-seed configuration is available with:

```sh
python experiments/graph_reasoning_tensorflow.py --mode week2 --task reachability --output-root outputs
```

Full graph training is computationally more demanding than the compact experiments.
The stored results permit plotting without repeating training.
The graph script retains its experimental configuration identifiers for reproducibility.


==> anc/experiments/common.py <==
from __future__ import annotations

import json
import os
import random
from pathlib import Path
from typing import Iterable

import numpy as np


def set_seed(seed: int) -> None:
    os.environ['PYTHONHASHSEED'] = str(seed)
    random.seed(seed)
    np.random.seed(seed)
    try:
        import torch
        torch.manual_seed(seed)
        if torch.cuda.is_available():
            torch.cuda.manual_seed_all(seed)
        torch.set_num_threads(max(1, min(8, os.cpu_count() or 1)))
    except Exception:
        pass


def write_json(path: str | Path, obj: dict) -> None:
    path = Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open('w', encoding='utf-8') as f:
        json.dump(obj, f, indent=2)


def nmse_db(xhat: np.ndarray, x: np.ndarray) -> float:
    num = np.sum((xhat - x) ** 2, axis=1)
    den = np.sum(x ** 2, axis=1) + 1e-12
    return float(10.0 * np.log10(np.mean(num / den) + 1e-12))


def support_overlap(xhat: np.ndarray, x: np.ndarray, k: int) -> float:
    pred = np.argpartition(np.abs(xhat), -k, axis=1)[:, -k:]
    total = 0.0
    for i in range(len(x)):
        truth = set(np.flatnonzero(x[i]))
        total += len(set(pred[i]) & truth) / k
    return float(total / len(x))


def batches(n: int, batch_size: int) -> Iterable[slice]:
    for i in range(0, n, batch_size):
        yield slice(i, min(n, i + batch_size))


==> anc/experiments/gaussian_inverse.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
from pathlib import Path

import numpy as np

from common import set_seed, write_json


REFERENCE_BAYES_RISK = 0.09644397895953602


def posterior_mse_per_dim(A: np.ndarray, sigma: float) -> float:
    d = A.shape[1]
    sy = A @ A.T + sigma**2 * np.eye(A.shape[0])
    se = np.eye(d) - A.T @ np.linalg.solve(sy, A)
    return float(np.trace(se) / d)


def scale_operator_to_risk(base: np.ndarray, sigma: float, target: float) -> np.ndarray:
    lo, hi = 1e-4, 100.0
    for _ in range(100):
        mid = (lo + hi) / 2
        risk = posterior_mse_per_dim(mid * base, sigma)
        if risk > target:
            lo = mid
        else:
            hi = mid
    return ((lo + hi) / 2) * base


def simulate(args: argparse.Namespace) -> dict:
    set_seed(args.seed)
    rng = np.random.default_rng(args.seed)
    d, m, sigma = args.d, args.m, args.sigma
    base = rng.normal(size=(m, d)) / np.sqrt(d)
    A = scale_operator_to_risk(base, sigma, args.target_bayes_risk)
    sy = A @ A.T + sigma**2 * np.eye(m)
    W = A.T @ np.linalg.inv(sy)
    se = np.eye(d) - A.T @ np.linalg.solve(sy, A)
    bayes = float(np.trace(se) / d)

    test_rng = np.random.default_rng(args.seed + 1000)
    xt = test_rng.normal(size=(args.test_size, d))
    yt = xt @ A.T + test_rng.normal(scale=sigma, size=(args.test_size, m))
    solver = yt @ W.T
    solver_mse = float(np.mean((solver - xt) ** 2))

    sizes = args.train_sizes
    means, q10s, q90s, theory = [], [], [], []
    for n in sizes:
        vals = []
        for rep in range(args.repetitions):
            rr = np.random.default_rng(args.seed * 100000 + n * 100 + rep)
            x = rr.normal(size=(n, d))
            y = x @ A.T + rr.normal(scale=sigma, size=(n, m))
            what_t, *_ = np.linalg.lstsq(y, x, rcond=None)
            pred = yt @ what_t
            vals.append(float(np.mean((pred - xt) ** 2)))
        vals = np.asarray(vals)
        means.append(float(vals.mean()))
        q10s.append(float(np.quantile(vals, 0.10)))
        q90s.append(float(np.quantile(vals, 0.90)))
        theory.append(float(bayes * (1.0 + m / (n - m - 1))))

    return {
        'd': d,
        'm': m,
        'sigma': sigma,
        'operator_seed': args.seed,
        'operator_scale': float(np.linalg.norm(A) / np.linalg.norm(base)),
        'train_sizes': sizes,
        'repetitions': args.repetitions,
        'solver_mse_per_dim': solver_mse,
        'bayes_theory_mse_per_dim': bayes,
        'learner_mean_mse_per_dim': means,
        'learner_q10_mse_per_dim': q10s,
        'learner_q90_mse_per_dim': q90s,
        'theory_expected_mse_per_dim': theory,
    }


def parse_args() -> argparse.Namespace:
    p = argparse.ArgumentParser(description='Known-operator Gaussian inverse experiment.')
    p.add_argument('--output', type=Path, default=Path('outputs/asymptotic_catchup.json'))
    p.add_argument('--seed', type=int, default=7)
    p.add_argument('--d', type=int, default=32)
    p.add_argument('--m', type=int, default=32)
    p.add_argument('--sigma', type=float, default=0.7)
    p.add_argument('--target-bayes-risk', type=float, default=REFERENCE_BAYES_RISK)
    p.add_argument('--test-size', type=int, default=20000)
    p.add_argument('--repetitions', type=int, default=35)
    p.add_argument('--train-sizes', type=int, nargs='+', default=[40,48,64,96,128,192,256,384,512,768,1024,1536,2048,4096])
    p.add_argument('--quick', action='store_true')
    args = p.parse_args()
    if args.quick:
        args.test_size = 2000
        args.repetitions = 4
        args.train_sizes = [40, 64, 128, 512]
    return args


if __name__ == '__main__':
    args = parse_args()
    result = simulate(args)
    write_json(args.output, result)
    print(f'Wrote {args.output}')


==> anc/experiments/graph_reasoning_tensorflow.py <==
# ============================================================
# Structure Gap: graph reachability experiment
# Exact-separation design:
# - Task A: Binary s-t Reachability
# - Task B: Shortest-Path Distance Classification
# ============================================================

import os
import math
import json
import time
import shutil
import random
import zipfile
import gc
from pathlib import Path
import argparse
from collections import deque

import numpy as np
import pandas as pd
import tensorflow as tf
import matplotlib.pyplot as plt

from sklearn.metrics import accuracy_score, roc_auc_score
from sklearn.model_selection import train_test_split

# ------------------------------------------------------------
# Kaggle / TensorFlow setup
# ------------------------------------------------------------
BASE_DIR = os.environ.get("STRUCTURE_GAP_OUTPUT_ROOT", str(Path(__file__).resolve().parents[1] / "outputs"))
OUTPUT_DIR = os.path.join(BASE_DIR, "structure_gap_graph")

gpus = tf.config.list_physical_devices("GPU")
if gpus:
    try:
        for gpu in gpus:
            tf.config.experimental.set_memory_growth(gpu, True)
    except Exception:
        pass

print("TensorFlow version:", tf.__version__)
print("GPUs detected:", gpus)

# ------------------------------------------------------------
# Reference defaults from note
# ------------------------------------------------------------
RUN_MODE = "week1"   # "week1" or "week2"

RUN_TASK_A = True
RUN_TASK_B = False

NMAX = 24
TRAIN_GRAPH_SIZE = 8
P_MIN = 0.05
P_MAX = 0.35

WEEK1_NTRAIN_LIST = [256, 1024, 4096]
WEEK1_TEST_SIZES = [8, 12, 16, 20]
WEEK1_SEEDS = [11]

WEEK2_NTRAIN_LIST = [256, 1024, 4096, 16384]
WEEK2_TEST_SIZES = [8, 10, 12, 16, 20, 24]
WEEK2_SEEDS = [11, 17, 23, 29, 37]

VAL_FRAC = 0.15
BATCH_SIZE = 256
EPOCHS = 100
PATIENCE = 10
LR = 1e-3
WEIGHT_DECAY = 1e-4

FCN_HIDDEN = [256, 256, 128]
GNN_HIDDEN_DIM = 64
GNN_LAYERS_LIST = [4, 8, 12, 16]
GNN_AGG = "sum"             
GNN_USE_SELF_LOOPS = False  
GNN_READOUT = "concat_source_target" # Updated per Section 1.2
USE_MASK_IN_FCN = True

TEST_SAMPLES_PER_SIZE = 2000
MAKE_PLOTS = True
SAVE_TEST_PREDICTIONS = True

SP_K = 6  

SMOKE_EPOCHS = 2
SMOKE_NTRAIN = 64
SMOKE_TEST_SAMPLES = 128

# ------------------------------------------------------------
# Utilities
# ------------------------------------------------------------
def set_global_seed(seed):
    os.environ["PYTHONHASHSEED"] = str(seed)
    random.seed(seed)
    np.random.seed(seed)
    tf.random.set_seed(seed)

def init_output_dir():
    # RESUMABLE: Do not delete existing files!
    os.makedirs(OUTPUT_DIR, exist_ok=True)

def get_active_settings():
    if RUN_MODE == "week1":
        return {
            "week_tag": "week1",
            "ntrain_list": WEEK1_NTRAIN_LIST,
            "test_sizes": WEEK1_TEST_SIZES,
            "seeds": WEEK1_SEEDS,
        }
    elif RUN_MODE == "week2":
        return {
            "week_tag": "week2",
            "ntrain_list": WEEK2_NTRAIN_LIST,
            "test_sizes": WEEK2_TEST_SIZES,
            "seeds": WEEK2_SEEDS,
        }
    raise ValueError("RUN_MODE must be 'week1' or 'week2'")

def save_json(path, obj):
    with open(path, "w") as f:
        json.dump(obj, f, indent=2)

# ------------------------------------------------------------
# Graph generation and exact solvers
# ------------------------------------------------------------
def sample_er_graph(n, p_min=P_MIN, p_max=P_MAX, rng=None):
    if rng is None:
        rng = np.random.default_rng()
    p = rng.uniform(p_min, p_max)
    upper = rng.random((n, n)) < p
    upper = np.triu(upper, k=1)
    A = (upper + upper.T).astype(np.float32)
    return A, float(p)

def bfs_reachability(A, source=0, target=None):
    n = A.shape[0]
    target = n - 1 if target is None else target
    visited = np.zeros(n, dtype=bool)
    q = deque([source])
    visited[source] = True

    while q:
        u = q.popleft()
        if u == target:
            return 1
        for v in np.where(A[u] > 0)[0]:
            if not visited[v]:
                visited[v] = True
                q.append(v)
    return 0

def bfs_shortest_path_distance(A, source=0, target=None):
    n = A.shape[0]
    target = n - 1 if target is None else target
    dist = np.full(n, -1, dtype=np.int32)
    q = deque([source])
    dist[source] = 0

    while q:
        u = q.popleft()
        if u == target:
            return int(dist[u])
        for v in np.where(A[u] > 0)[0]:
            if dist[v] == -1:
                dist[v] = dist[u] + 1
                q.append(v)
    return math.inf

def independent_reachability_check(A, source=0, target=None):
    n = A.shape[0]
    target = n - 1 if target is None else target

    reach = A.astype(bool).copy()
    np.fill_diagonal(reach, True)

    for k in range(n):
        reach |= reach[:, [k]] & reach[[k], :]

    return int(reach[source, target])

def shortest_path_bin_label(d, k=SP_K):
    return k + 1 if d == math.inf else min(int(d), k + 1)

# ------------------------------------------------------------
# Encoders
# ------------------------------------------------------------
def pad_adjacency(A, nmax=NMAX):
    n = A.shape[0]
    P = np.zeros((nmax, nmax), dtype=np.float32)
    P[:n, :n] = A
    return P

def make_active_mask(n, nmax=NMAX):
    mask = np.zeros((nmax,), dtype=np.float32)
    mask[:n] = 1.0
    return mask

def make_node_features(n, nmax=NMAX, source=0, target=None):
    target = n - 1 if target is None else target
    X = np.zeros((nmax, 3), dtype=np.float32)
    X[source, 0] = 1.0
    X[target, 1] = 1.0
    X[:n, 2] = 1.0
    return X

# ------------------------------------------------------------
# Sampling with labels
# ------------------------------------------------------------
def sample_graph_with_labels(n, rng):
    A, p = sample_er_graph(n, rng=rng)
    y_reach = bfs_reachability(A)
    y_check = independent_reachability_check(A)
    if y_reach != y_check:
        raise ValueError("BFS and independent reachability check disagree.")
    d = bfs_shortest_path_distance(A)
    y_sp = shortest_path_bin_label(d, SP_K)
    return A, y_reach, d, y_sp, p

# ------------------------------------------------------------
# Task A datasets: balanced reachability
# ------------------------------------------------------------
def make_task_a_dataset_balanced(N, n, seed):
    rng = np.random.default_rng(seed)
    pos, neg = [], []
    target_each = N // 2

    while len(pos) < target_each or len(neg) < target_each:
        A, y_reach, d, y_sp, p = sample_graph_with_labels(n, rng)
        item = {"A": A, "n": n, "y_reach": y_reach, "d": d, "y_sp": y_sp, "p": p}
        if y_reach == 1 and len(pos) < target_each:
            pos.append(item)
        elif y_reach == 0 and len(neg) < target_each:
            neg.append(item)

    data = pos + neg
    rng.shuffle(data)
    return data

# ------------------------------------------------------------
# Task B datasets: unbalanced shortest path classification
# ------------------------------------------------------------
def make_task_b_dataset(N, n, seed):
    rng = np.random.default_rng(seed)
    data = []
    while len(data) < N:
        A, y_reach, d, y_sp, p = sample_graph_with_labels(n, rng)
        data.append({"A": A, "n": n, "y_reach": y_reach, "d": d, "y_sp": y_sp, "p": p})
    return data

# ------------------------------------------------------------
# Array builders
# ------------------------------------------------------------
def build_task_a_arrays(data, use_mask=USE_MASK_IN_FCN):
    X_fcn, X_adj, X_node, X_mask = [], [], [], []
    y, d_true, n_list, p_list = [], [], [], []

    for item in data:
        A = item["A"]
        n = item["n"]
        P = pad_adjacency(A, NMAX)
        mask = make_active_mask(n, NMAX)
        node_feat = make_node_features(n, NMAX)

        x_fcn = np.concatenate([P.reshape(-1), mask], axis=0) if use_mask else P.reshape(-1)

        X_fcn.append(x_fcn)
        X_adj.append(P)
        X_node.append(node_feat)
        X_mask.append(mask)
        y.append(item["y_reach"])
        d_true.append(item["d"] if item["d"] != math.inf else -1)
        n_list.append(n)
        p_list.append(item["p"])

    return {
        "X_fcn": np.array(X_fcn, dtype=np.float32),
        "X_adj": np.array(X_adj, dtype=np.float32),
        "X_node": np.array(X_node, dtype=np.float32),
        "X_mask": np.array(X_mask, dtype=np.float32),
        "y": np.array(y, dtype=np.float32).reshape(-1, 1),
        "d_true": np.array(d_true, dtype=np.int32),
        "n": np.array(n_list, dtype=np.int32),
        "p": np.array(p_list, dtype=np.float32),
    }

def build_task_b_arrays(data, use_mask=USE_MASK_IN_FCN):
    X_fcn, X_adj, X_node, X_mask = [], [], [], []
    y_sp, d_true, n_list, p_list = [], [], [], []

    for item in data:
        A = item["A"]
        n = item["n"]
        P = pad_adjacency(A, NMAX)
        mask = make_active_mask(n, NMAX)
        node_feat = make_node_features(n, NMAX)

        x_fcn = np.concatenate([P.reshape(-1), mask], axis=0) if use_mask else P.reshape(-1)

        X_fcn.append(x_fcn)
        X_adj.append(P)
        X_node.append(node_feat)
        X_mask.append(mask)
        y_sp.append(item["y_sp"])
        d_true.append(item["d"] if item["d"] != math.inf else SP_K + 1)
        n_list.append(n)
        p_list.append(item["p"])

    return {
        "X_fcn": np.array(X_fcn, dtype=np.float32),
        "X_adj": np.array(X_adj, dtype=np.float32),
        "X_node": np.array(X_node, dtype=np.float32),
        "X_mask": np.array(X_mask, dtype=np.float32),
        "y_sp": np.array(y_sp, dtype=np.int32),
        "d_true": np.array(d_true, dtype=np.int32),
        "n": np.array(n_list, dtype=np.int32),
        "p": np.array(p_list, dtype=np.float32),
    }

# ------------------------------------------------------------
# Splits
# ------------------------------------------------------------
def split_task_a(arrs, val_size, seed=11):
    idx = np.arange(len(arrs["y"]))
    train_idx, val_idx = train_test_split(
        idx,
        test_size=val_size,
        random_state=seed,
        stratify=arrs["y"].reshape(-1)
    )
    def take(indices):
        return {k: v[indices] for k, v in arrs.items()}
    return take(train_idx), take(val_idx)

def split_task_b(arrs, val_size, seed=11):
    idx = np.arange(len(arrs["y_sp"]))
    # Fixed: Standard split prevents Task B ValueError crash
    train_idx, val_idx = train_test_split(
        idx,
        test_size=val_size,
        random_state=seed
    )
    def take(indices):
        return {k: v[indices] for k, v in arrs.items()}
    return take(train_idx), take(val_idx)

# ------------------------------------------------------------
# Models
# ------------------------------------------------------------
def build_fcn_task_a(input_dim):
    inp = tf.keras.Input(shape=(input_dim,), name="fcn_input")
    x = inp
    for h in FCN_HIDDEN:
        x = tf.keras.layers.Dense(h)(x)
        x = tf.keras.layers.Activation("relu")(x)
        x = tf.keras.layers.Dropout(0.1)(x)
    out = tf.keras.layers.Dense(1, name="task_a_logit")(x)

    model = tf.keras.Model(inp, out, name="FCN_TaskA")
    model.compile(
        optimizer=tf.keras.optimizers.AdamW(learning_rate=LR, weight_decay=WEIGHT_DECAY),
        loss=tf.keras.losses.BinaryCrossentropy(from_logits=True),
        metrics=[
            tf.keras.metrics.BinaryAccuracy(threshold=0.0, name="acc"),
            tf.keras.metrics.AUC(from_logits=True, name="auc"),
        ],
    )
    return model

def build_fcn_task_b(input_dim, num_classes=SP_K + 2):
    inp = tf.keras.Input(shape=(input_dim,), name="fcn_input")
    x = inp
    for h in FCN_HIDDEN:
        x = tf.keras.layers.Dense(h)(x)
        x = tf.keras.layers.Activation("relu")(x)
        x = tf.keras.layers.Dropout(0.1)(x)
    out = tf.keras.layers.Dense(num_classes, name="task_b_logits")(x)

    model = tf.keras.Model(inp, out, name="FCN_TaskB")
    model.compile(
        optimizer=tf.keras.optimizers.AdamW(learning_rate=LR, weight_decay=WEIGHT_DECAY),
        loss=tf.keras.losses.SparseCategoricalCrossentropy(from_logits=True),
        metrics=["accuracy"],
    )
    return model

class MessagePassingLayer(tf.keras.layers.Layer):
    def __init__(self, hidden_dim, aggregation="sum", use_self_loops=False, activation="relu", **kwargs):
        super().__init__(**kwargs)
        self.aggregation = aggregation
        self.use_self_loops = use_self_loops
        self.self_dense = tf.keras.layers.Dense(hidden_dim, use_bias=False)
        self.neigh_dense = tf.keras.layers.Dense(hidden_dim, use_bias=False)
        self.bias = self.add_weight(shape=(hidden_dim,), initializer="zeros", trainable=True, name="bias")
        self.act = tf.keras.layers.Activation(activation)

    def call(self, inputs):
        h, adj, mask = inputs

        if self.use_self_loops:
            eye = tf.eye(tf.shape(adj)[1], batch_shape=[tf.shape(adj)[0]], dtype=adj.dtype)
            adj_eff = tf.minimum(adj + eye, 1.0)
        else:
            adj_eff = adj

        if self.aggregation == "sum":
            neigh = tf.linalg.matmul(adj_eff, h)
        elif self.aggregation == "mean":
            deg = tf.reduce_sum(adj_eff, axis=-1, keepdims=True) + 1e-6
            neigh = tf.linalg.matmul(adj_eff, h) / deg
        else:
            raise ValueError("aggregation must be 'sum' or 'mean'")

        z = self.self_dense(h) + self.neigh_dense(neigh) + self.bias
        z = self.act(z)
        z = z * tf.expand_dims(mask, axis=-1)
        return z

class SourceTargetReadout(tf.keras.layers.Layer):
    def __init__(self, **kwargs):
        super().__init__(**kwargs)

    def call(self, inputs):
        x, node_feat = inputs

        # node indicators
        source_mask = node_feat[..., 0:1]
        target_mask = node_feat[..., 1:2]

        # select source embedding
        source_emb = tf.math.reduce_sum(x * source_mask, axis=1)

        # select target embedding
        target_emb = tf.math.reduce_sum(x * target_mask, axis=1)

        # concatenate
        return tf.concat([source_emb, target_emb], axis=-1)

    def get_config(self):
        return super().get_config()

def build_gnn_backbone(
        nmax=NMAX,
        hidden_dim=GNN_HIDDEN_DIM,
        num_layers=8,
        aggregation=GNN_AGG,
        use_self_loops=GNN_USE_SELF_LOOPS):

    node_in = tf.keras.Input(shape=(nmax, 3), name="node_input")
    adj_in = tf.keras.Input(shape=(nmax, nmax), name="adj_input")
    mask_in = tf.keras.Input(shape=(nmax,), name="mask_input")

    x = tf.keras.layers.Dense(hidden_dim, activation="relu")(node_in)
    mask = tf.keras.layers.Reshape((nmax, 1))(mask_in)
    x = tf.keras.layers.Multiply()([x, mask])

    for _ in range(num_layers):
        x = MessagePassingLayer(
            hidden_dim=hidden_dim,
            aggregation=aggregation,
            use_self_loops=use_self_loops
        )([x, adj_in, mask_in])

    final_readout = SourceTargetReadout(name="source_target_readout")([x, node_in])
    return node_in, adj_in, mask_in, final_readout

def build_gnn_task_a(num_layers=8):
    node_in, adj_in, mask_in, final_readout = build_gnn_backbone(num_layers=num_layers)
    x = tf.keras.layers.Dense(128, activation="relu")(final_readout)
    x = tf.keras.layers.Dropout(0.1)(x)
    x = tf.keras.layers.Dense(64, activation="relu")(x)
    x = tf.keras.layers.Dropout(0.1)(x)
    out = tf.keras.layers.Dense(1, name="task_a_logit")(x)

    model = tf.keras.Model([node_in, adj_in, mask_in], out, name=f"GNN_TaskA_L{num_layers}")
    model.compile(
        optimizer=tf.keras.optimizers.AdamW(learning_rate=LR, weight_decay=WEIGHT_DECAY),
        loss=tf.keras.losses.BinaryCrossentropy(from_logits=True),
        metrics=[
            tf.keras.metrics.BinaryAccuracy(threshold=0.0, name="acc"),
            tf.keras.metrics.AUC(from_logits=True, name="auc"),
        ],
    )
    return model

def build_gnn_task_b(num_layers=8, num_classes=SP_K + 2):
    node_in, adj_in, mask_in, final_readout = build_gnn_backbone(num_layers=num_layers)
    x = tf.keras.layers.Dense(128, activation="relu")(final_readout)
    x = tf.keras.layers.Dropout(0.1)(x)
    x = tf.keras.layers.Dense(64, activation="relu")(x)
    x = tf.keras.layers.Dropout(0.1)(x)
    out = tf.keras.layers.Dense(num_classes, name="task_b_logits")(x)

    model = tf.keras.Model([node_in, adj_in, mask_in], out, name=f"GNN_TaskB_L{num_layers}")
    model.compile(
        optimizer=tf.keras.optimizers.AdamW(learning_rate=LR, weight_decay=WEIGHT_DECAY),
        loss=tf.keras.losses.SparseCategoricalCrossentropy(from_logits=True),
        metrics=["accuracy"],
    )
    return model

# ------------------------------------------------------------
# Callbacks
# ------------------------------------------------------------
def get_callbacks(model_name, monitor, mode):
    ckpt_path = os.path.join(OUTPUT_DIR, f"{model_name}.weights.h5")
    return [
        tf.keras.callbacks.EarlyStopping(
            monitor=monitor, mode=mode, patience=PATIENCE,
            restore_best_weights=True, verbose=0
        ),
        tf.keras.callbacks.ModelCheckpoint(
            ckpt_path, monitor=monitor, mode=mode,
            save_best_only=True, save_weights_only=True, verbose=0
        ),
        tf.keras.callbacks.ReduceLROnPlateau(
            monitor=monitor, mode=mode, factor=0.5,
            patience=max(3, PATIENCE // 2), min_lr=1e-5, verbose=0
        ),
    ]

# ------------------------------------------------------------
# Training
# ------------------------------------------------------------
def train_fcn_task_a(train_arrs, val_arrs, run_name, epochs=EPOCHS):
    model = build_fcn_task_a(train_arrs["X_fcn"].shape[1])
    history = model.fit(
        train_arrs["X_fcn"], train_arrs["y"],
        validation_data=(val_arrs["X_fcn"], val_arrs["y"]),
        batch_size=BATCH_SIZE, epochs=epochs,
        callbacks=get_callbacks(f"{run_name}_fcn_taskA", "val_acc", "max"),
        verbose=0
    )
    return model, history

def train_gnn_task_a(train_arrs, val_arrs, run_name, num_layers, epochs=EPOCHS):
    model = build_gnn_task_a(num_layers=num_layers)
    train_inputs = {
        "node_input": train_arrs["X_node"],
        "adj_input": train_arrs["X_adj"],
        "mask_input": train_arrs["X_mask"]
    }
    val_inputs = {
        "node_input": val_arrs["X_node"],
        "adj_input": val_arrs["X_adj"],
        "mask_input": val_arrs["X_mask"]
    }
    history = model.fit(
        train_inputs, train_arrs["y"],
        validation_data=(val_inputs, val_arrs["y"]),
        batch_size=BATCH_SIZE, epochs=epochs,
        callbacks=get_callbacks(f"{run_name}_gnnL{num_layers}_taskA", "val_acc", "max"),
        verbose=0
    )
    return model, history

def train_fcn_task_b(train_arrs, val_arrs, run_name, epochs=EPOCHS):
    model = build_fcn_task_b(train_arrs["X_fcn"].shape[1], num_classes=SP_K + 2)
    history = model.fit(
        train_arrs["X_fcn"], train_arrs["y_sp"],
        validation_data=(val_arrs["X_fcn"], val_arrs["y_sp"]),
        batch_size=BATCH_SIZE, epochs=epochs,
        callbacks=get_callbacks(f"{run_name}_fcn_taskB", "val_accuracy", "max"),
        verbose=0
    )
    return model, history

def train_gnn_task_b(train_arrs, val_arrs, run_name, num_layers, epochs=EPOCHS):
    model = build_gnn_task_b(num_layers=num_layers, num_classes=SP_K + 2)
    train_inputs = {
        "node_input": train_arrs["X_node"],
        "adj_input": train_arrs["X_adj"],
        "mask_input": train_arrs["X_mask"]
    }
    val_inputs = {
        "node_input": val_arrs["X_node"],
        "adj_input": val_arrs["X_adj"],
        "mask_input": val_arrs["X_mask"]
    }
    history = model.fit(
        train_inputs, train_arrs["y_sp"],
        validation_data=(val_inputs, val_arrs["y_sp"]),
        batch_size=BATCH_SIZE, epochs=epochs,
        callbacks=get_callbacks(f"{run_name}_gnnL{num_layers}_taskB", "val_accuracy", "max"),
        verbose=0
    )
    return model, history

# ------------------------------------------------------------
# Evaluation
# ------------------------------------------------------------
def sigmoid(x):
    return 1.0 / (1.0 + np.exp(-np.clip(x, -20.0, 20.0))) # Overflow fixed

def eval_task_a_model(model, arrs, model_type="fcn"):
    if model_type == "fcn":
        logits = model.predict(arrs["X_fcn"], batch_size=BATCH_SIZE, verbose=0).reshape(-1)
    else:
        logits = model.predict(
            {
                "node_input": arrs["X_node"],
                "adj_input": arrs["X_adj"],
                "mask_input": arrs["X_mask"]
            },
            batch_size=BATCH_SIZE, verbose=0
        ).reshape(-1)

    probs = sigmoid(logits)
    preds = (probs >= 0.5).astype(np.int32)
    y_true = arrs["y"].reshape(-1).astype(np.int32)

    acc = accuracy_score(y_true, preds)
    try:
        auc = roc_auc_score(y_true, probs)
    except Exception:
        auc = np.nan

    return {"acc": acc, "auc": auc, "preds": preds, "probs": probs, "y_true": y_true}

def eval_task_b_model(model, arrs, model_type="fcn"):
    if model_type == "fcn":
        logits = model.predict(arrs["X_fcn"], batch_size=BATCH_SIZE, verbose=0)
    else:
        logits = model.predict(
            {
                "node_input": arrs["X_node"],
                "adj_input": arrs["X_adj"],
                "mask_input": arrs["X_mask"]
            },
            batch_size=BATCH_SIZE, verbose=0
        )
    preds = np.argmax(logits, axis=1)
    y_true = arrs["y_sp"].astype(np.int32)
    acc = accuracy_score(y_true, preds)
    mae = np.mean(np.abs(preds - y_true))
    return {"acc": acc, "mae": mae, "preds": preds, "y_true": y_true}

def bfs_task_a_baseline(arrs):
    preds = []
    for A, n in zip(arrs["X_adj"], arrs["n"]):
        preds.append(bfs_reachability(A[:n, :n], source=0, target=n - 1))
    preds = np.array(preds, dtype=np.int32)
    y_true = arrs["y"].reshape(-1).astype(np.int32)
    probs = preds.astype(np.float32)
    acc = accuracy_score(y_true, preds)
    try:
        auc = roc_auc_score(y_true, probs)
    except Exception:
        auc = np.nan
    return {"acc": acc, "auc": auc, "preds": preds, "probs": probs, "y_true": y_true}

def bfs_task_b_baseline(arrs):
    preds = []
    for A, n in zip(arrs["X_adj"], arrs["n"]):
        d = bfs_shortest_path_distance(A[:n, :n], source=0, target=n - 1)
        preds.append(shortest_path_bin_label(d, SP_K))
    preds = np.array(preds, dtype=np.int32)
    y_true = arrs["y_sp"].astype(np.int32)
    acc = accuracy_score(y_true, preds)
    mae = np.mean(np.abs(preds - y_true))
    return {"acc": acc, "mae": mae, "preds": preds, "y_true": y_true}

# ------------------------------------------------------------
# Grouped metrics
# ------------------------------------------------------------
def format_legend(name):
    if name == "FCN": return "Dense FCN Baseline"
    if name == "BFS": return "Exact BFS Solver"
    if name.startswith("GNN_L"): return f"GNN Message-Passing ({name.split('L')[1]} Layers)"
    return name

def grouped_task_a_by_distance(arrs, preds, y_true):
    rows = []
    for d in sorted(np.unique(arrs["d_true"])):
        idx = arrs["d_true"] == d
        if idx.sum() == 0:
            continue
        label = "unreachable" if d == -1 else int(d)
        rows.append({
            "distance": label,
            "acc": float(accuracy_score(y_true[idx], preds[idx])),
            "count": int(idx.sum())
        })
    return pd.DataFrame(rows)

def grouped_task_b_by_distance(arrs, preds, y_true):
    rows = []
    for d in sorted(np.unique(arrs["d_true"])):
        idx = arrs["d_true"] == d
        if idx.sum() == 0:
            continue
        rows.append({
            "distance_bin": int(d),
            "acc": float(accuracy_score(y_true[idx], preds[idx])),
            "count": int(idx.sum())
        })
    return pd.DataFrame(rows)

# ------------------------------------------------------------
# Plots
# ------------------------------------------------------------
def save_plot_accuracy_vs_size(df, title, filename):
    plt.figure(figsize=(8, 5))
    for model_name in df["model"].unique():
        sub = df[df["model"] == model_name].sort_values("graph_size")
        plt.plot(sub["graph_size"], sub["acc"], marker="o", label=format_legend(model_name))
    plt.xlabel("Test graph size n")
    plt.ylabel("Accuracy")
    plt.title(title)
    plt.ylim(0.0, 1.05)
    plt.grid(True, alpha=0.3)
    plt.legend()
    plt.tight_layout()
    plt.savefig(os.path.join(OUTPUT_DIR, filename), dpi=200)
    plt.close()

def save_plot_accuracy_vs_ntrain(df, title, filename):
    plt.figure(figsize=(8, 5))
    for model_name in df["model"].unique():
        sub = df[df["model"] == model_name].sort_values("N_train")
        plt.plot(sub["N_train"], sub["acc"], marker="o", label=format_legend(model_name))
    plt.xlabel("Training set size")
    plt.ylabel("Accuracy")
    plt.title(title)
    plt.xscale("log")
    plt.ylim(0.0, 1.05)
    plt.grid(True, alpha=0.3)
    plt.legend()
    plt.tight_layout()
    plt.savefig(os.path.join(OUTPUT_DIR, filename), dpi=200)
    plt.close()

def save_plot_accuracy_vs_distance(df, title, filename, distance_col):
    plt.figure(figsize=(8, 5))
    for model_name in df["model"].unique():
        sub = df[df["model"] == model_name].copy()
        if distance_col == "distance":
            sub = sub[sub[distance_col] != "unreachable"]
            if len(sub) == 0:
                continue
            sub[distance_col] = sub[distance_col].astype(int)
        sub = sub.sort_values(distance_col)
        plt.plot(sub[distance_col], sub["acc"], marker="o", label=format_legend(model_name))
    plt.xlabel(distance_col.replace("_", " ").title())
    plt.ylabel("Accuracy")
    plt.title(title)
    plt.ylim(0.0, 1.05)
    plt.grid(True, alpha=0.3)
    plt.legend()
    plt.tight_layout()
    plt.savefig(os.path.join(OUTPUT_DIR, filename), dpi=200)
    plt.close()

# ------------------------------------------------------------
# Prediction dumps
# ------------------------------------------------------------
def save_task_a_preds(arrs, result, model_name, seed, N_train, n_test, week_tag):
    df = pd.DataFrame({
        "model": model_name,
        "seed": seed,
        "N_train": N_train,
        "n_test": n_test,
        "graph_size": arrs["n"],
        "edge_prob": arrs["p"],
        "true_label": result["y_true"],
        "pred_label": result["preds"],
        "pred_prob": result["probs"],
        "shortest_path_distance": arrs["d_true"]
    })
    fname = f"{week_tag}_taskA_preds_{model_name}_seed{seed}_N{N_train}_ntest{n_test}.csv"
    df.to_csv(os.path.join(OUTPUT_DIR, fname), index=False)

def save_task_b_preds(arrs, result, model_name, seed, N_train, n_test, week_tag):
    df = pd.DataFrame({
        "model": model_name,
        "seed": seed,
        "N_train": N_train,
        "n_test": n_test,
        "graph_size": arrs["n"],
        "edge_prob": arrs["p"],
        "true_bin": result["y_true"],
        "pred_bin": result["preds"],
        "true_distance_bin": arrs["d_true"]
    })
    fname = f"{week_tag}_taskB_preds_{model_name}_seed{seed}_N{N_train}_ntest{n_test}.csv"
    df.to_csv(os.path.join(OUTPUT_DIR, fname), index=False)

# ------------------------------------------------------------
# Smoke tests (Updated to exact N_train sizes)
# ------------------------------------------------------------
def smoke_test_task_a():
    print("Running Task A smoke test...")
    init_output_dir()
    set_global_seed(11)

    val_size = max(16, int(SMOKE_NTRAIN * VAL_FRAC))
    total_samples = SMOKE_NTRAIN + val_size
    train_data = make_task_a_dataset_balanced(total_samples, TRAIN_GRAPH_SIZE, seed=123)
    train_arrs_full = build_task_a_arrays(train_data)
    train_arrs, val_arrs = split_task_a(train_arrs_full, val_size=val_size, seed=11)

    test_data = make_task_a_dataset_balanced(SMOKE_TEST_SAMPLES, 12, seed=456)
    test_arrs = build_task_a_arrays(test_data)

    fcn_model, _ = train_fcn_task_a(train_arrs, val_arrs, "smoke_taskA", epochs=SMOKE_EPOCHS)
    gnn_model, _ = train_gnn_task_a(train_arrs, val_arrs, "smoke_taskA", num_layers=4, epochs=SMOKE_EPOCHS)

    bfs_res = bfs_task_a_baseline(test_arrs)
    fcn_res = eval_task_a_model(fcn_model, test_arrs, model_type="fcn")
    gnn_res = eval_task_a_model(gnn_model, test_arrs, model_type="gnn")

    print("Task A smoke test OK")
    print("BFS acc:", bfs_res["acc"])
    print("FCN acc:", fcn_res["acc"])
    print("GNN acc:", gnn_res["acc"])

def smoke_test_task_b():
    print("Running Task B smoke test...")
    init_output_dir()
    set_global_seed(11)

    val_size = max(16, int(SMOKE_NTRAIN * VAL_FRAC))
    total_samples = SMOKE_NTRAIN + val_size
    train_data = make_task_b_dataset(total_samples, TRAIN_GRAPH_SIZE, seed=321)
    train_arrs_full = build_task_b_arrays(train_data)
    train_arrs, val_arrs = split_task_b(train_arrs_full, val_size=val_size, seed=11)

    test_data = make_task_b_dataset(SMOKE_TEST_SAMPLES, 12, seed=654)
    test_arrs = build_task_b_arrays(test_data)

    fcn_model, _ = train_fcn_task_b(train_arrs, val_arrs, "smoke_taskB", epochs=SMOKE_EPOCHS)
    gnn_model, _ = train_gnn_task_b(train_arrs, val_arrs, "smoke_taskB", num_layers=4, epochs=SMOKE_EPOCHS)

    bfs_res = bfs_task_b_baseline(test_arrs)
    fcn_res = eval_task_b_model(fcn_model, test_arrs, model_type="fcn")
    gnn_res = eval_task_b_model(gnn_model, test_arrs, model_type="gnn")

    print("Task B smoke test OK")
    print("BFS acc:", bfs_res["acc"], "MAE:", bfs_res["mae"])
    print("FCN acc:", fcn_res["acc"], "MAE:", fcn_res["mae"])
    print("GNN acc:", gnn_res["acc"], "MAE:", gnn_res["mae"])

# ------------------------------------------------------------
# Task A experiment (Resumable)
# ------------------------------------------------------------
def run_task_a_reachability(week_tag, seeds, ntrain_list, test_sizes):
    summary_csv = os.path.join(OUTPUT_DIR, f"{week_tag}_taskA_summary.csv")
    distance_csv = os.path.join(OUTPUT_DIR, f"{week_tag}_taskA_distance.csv")
    
    summary_df = pd.read_csv(summary_csv) if os.path.exists(summary_csv) else pd.DataFrame()
    distance_df = pd.read_csv(distance_csv) if os.path.exists(distance_csv) else pd.DataFrame()
    done_runs = set(zip(summary_df["seed"], summary_df["N_train"])) if not summary_df.empty else set()

    for seed in seeds:
        set_global_seed(seed)
        for N_train in ntrain_list:
            if (seed, N_train) in done_runs:
                print(f"\n=== Skipping {week_tag} Task A | Seed {seed} | N_train {N_train} (Already Done) ===")
                continue

            print(f"\n=== {week_tag} Task A | Seed {seed} | N_train {N_train} ===")
            summary_rows, distance_rows = [], []
            
            # Exact separation to guarantee training set size matches the N_train list
            val_size = max(64, int(N_train * VAL_FRAC))
            total_samples = N_train + val_size
            
            train_data = make_task_a_dataset_balanced(total_samples, TRAIN_GRAPH_SIZE, seed=1000 + seed + N_train)
            train_arrs_full = build_task_a_arrays(train_data)
            train_arrs, val_arrs = split_task_a(train_arrs_full, val_size=val_size, seed=seed)

            run_name = f"{week_tag}_seed{seed}_N{N_train}"

            fcn_model, _ = train_fcn_task_a(train_arrs, val_arrs, run_name)
            
            gnn_models = {}
            for L in GNN_LAYERS_LIST:
                print(f"Training Task A GNN L={L}")
                gnn_models[L], _ = train_gnn_task_a(train_arrs, val_arrs, run_name, num_layers=L)

            for n_test in test_sizes:
                print(f"Evaluating Task A n_test={n_test}")
                test_data = make_task_a_dataset_balanced(TEST_SAMPLES_PER_SIZE, n_test, seed=5000 + seed + n_test + N_train)
                test_arrs = build_task_a_arrays(test_data)

                bfs_res = bfs_task_a_baseline(test_arrs)
                fcn_res = eval_task_a_model(fcn_model, test_arrs, model_type="fcn")

                for model_name, res in [("BFS", bfs_res), ("FCN", fcn_res)]:
                    summary_rows.append({
                        "task": "TaskA_reachability", "week": week_tag, "seed": seed, 
                        "N_train": N_train, "n_train": TRAIN_GRAPH_SIZE, "n_test": n_test, 
                        "model": model_name, "acc": res["acc"], "auc": res["auc"]
                    })
                    ddf = grouped_task_a_by_distance(test_arrs, res["preds"], res["y_true"])
                    ddf["model"] = model_name
                    ddf["seed"] = seed
                    ddf["N_train"] = N_train
                    ddf["week"] = week_tag
                    ddf["n_test"] = n_test
                    distance_rows.append(ddf)
                    
                    if SAVE_TEST_PREDICTIONS:
                        save_task_a_preds(test_arrs, res, model_name, seed, N_train, n_test, week_tag)

                for L, gnn_model in gnn_models.items():
                    gnn_res = eval_task_a_model(gnn_model, test_arrs, model_type="gnn")
                    model_name = f"GNN_L{L}"
                    
                    summary_rows.append({
                        "task": "TaskA_reachability", "week": week_tag, "seed": seed, 
                        "N_train": N_train, "n_train": TRAIN_GRAPH_SIZE, "n_test": n_test, 
                        "model": model_name, "acc": gnn_res["acc"], "auc": gnn_res["auc"]
                    })
                    ddf = grouped_task_a_by_distance(test_arrs, gnn_res["preds"], gnn_res["y_true"])
                    ddf["model"] = model_name
                    ddf["seed"] = seed
                    ddf["N_train"] = N_train
                    ddf["week"] = week_tag
                    ddf["n_test"] = n_test
                    distance_rows.append(ddf)
                    
                    if SAVE_TEST_PREDICTIONS:
                        save_task_a_preds(test_arrs, gnn_res, model_name, seed, N_train, n_test, week_tag)

            summary_df = pd.concat([summary_df, pd.DataFrame(summary_rows)], ignore_index=True)
            distance_df = pd.concat([distance_df, pd.concat(distance_rows, ignore_index=True)], ignore_index=True) if distance_rows else distance_df
            
            summary_df.to_csv(summary_csv, index=False)
            distance_df.to_csv(distance_csv, index=False)
            
            tf.keras.backend.clear_session()
            gc.collect() # Flush GPU memory

    if MAKE_PLOTS and not summary_df.empty:
        for N_train in sorted(summary_df["N_train"].unique()):
            sub = summary_df[summary_df["N_train"] == N_train].copy()
            by_size = sub.groupby(["model", "n_test"], as_index=False)["acc"].mean()
            by_size = by_size.rename(columns={"n_test": "graph_size"})
            save_plot_accuracy_vs_size(
                by_size,
                title=f"Task A: Accuracy vs Test Graph Size (N_train={N_train})",
                filename=f"{week_tag}_taskA_acc_vs_size_N{N_train}.png"
            )

        ind_sub = summary_df[summary_df["n_test"] == TRAIN_GRAPH_SIZE].copy()
        by_ntrain = ind_sub.groupby(["model", "N_train"], as_index=False)["acc"].mean()
        save_plot_accuracy_vs_ntrain(
            by_ntrain,
            title=f"Task A: Accuracy vs Training Size (n_test={TRAIN_GRAPH_SIZE})",
            filename=f"{week_tag}_taskA_acc_vs_ntrain.png"
        )

        max_n = max(summary_df["n_test"].unique())
        dist_sub = distance_df[distance_df["n_test"] == max_n].copy()
        if not dist_sub.empty:
            dist_sub = dist_sub.groupby(["model", "distance"], as_index=False)["acc"].mean()
            save_plot_accuracy_vs_distance(
                dist_sub,
                title=f"Task A: Accuracy vs Shortest-Path Length (n_test={max_n})",
                filename=f"{week_tag}_taskA_acc_vs_distance.png",
                distance_col="distance"
            )

    return summary_df, distance_df

# ------------------------------------------------------------
# Task B experiment (Resumable)
# ------------------------------------------------------------
def run_task_b_shortest_path(week_tag, seeds, ntrain_list, test_sizes):
    summary_csv = os.path.join(OUTPUT_DIR, f"{week_tag}_taskB_summary.csv")
    distance_csv = os.path.join(OUTPUT_DIR, f"{week_tag}_taskB_distance.csv")
    
    summary_df = pd.read_csv(summary_csv) if os.path.exists(summary_csv) else pd.DataFrame()
    distance_df = pd.read_csv(distance_csv) if os.path.exists(distance_csv) else pd.DataFrame()
    done_runs = set(zip(summary_df["seed"], summary_df["N_train"])) if not summary_df.empty else set()

    for seed in seeds:
        set_global_seed(seed)
        for N_train in ntrain_list:
            if (seed, N_train) in done_runs:
                print(f"\n=== Skipping {week_tag} Task B | Seed {seed} | N_train {N_train} (Already Done) ===")
                continue

            print(f"\n=== {week_tag} Task B | Seed {seed} | N_train {N_train} ===")
            summary_rows, distance_rows = [], []
            
            # Exact separation to guarantee training set size matches the N_train list
            val_size = max(64, int(N_train * VAL_FRAC))
            total_samples = N_train + val_size

            train_data = make_task_b_dataset(total_samples, TRAIN_GRAPH_SIZE, seed=7000 + seed + N_train)
            train_arrs_full = build_task_b_arrays(train_data)
            train_arrs, val_arrs = split_task_b(train_arrs_full, val_size=val_size, seed=seed)

            run_name = f"{week_tag}_seed{seed}_N{N_train}"

            fcn_model, _ = train_fcn_task_b(train_arrs, val_arrs, run_name)
            
            gnn_models = {}
            for L in GNN_LAYERS_LIST:
                print(f"Training Task B GNN L={L}")
                gnn_models[L], _ = train_gnn_task_b(train_arrs, val_arrs, run_name, num_layers=L)

            for n_test in test_sizes:
                print(f"Evaluating Task B n_test={n_test}")
                test_data = make_task_b_dataset(TEST_SAMPLES_PER_SIZE, n_test, seed=9000 + seed + n_test + N_train)
                test_arrs = build_task_b_arrays(test_data)

                bfs_res = bfs_task_b_baseline(test_arrs)
                fcn_res = eval_task_b_model(fcn_model, test_arrs, model_type="fcn")

                for model_name, res in [("BFS", bfs_res), ("FCN", fcn_res)]:
                    summary_rows.append({
                        "task": "TaskB_shortest_path", "week": week_tag, "seed": seed, 
                        "N_train": N_train, "n_train": TRAIN_GRAPH_SIZE, "n_test": n_test, 
                        "model": model_name, "acc": res["acc"], "mae": res["mae"]
                    })
                    ddf = grouped_task_b_by_distance(test_arrs, res["preds"], res["y_true"])
                    ddf["model"] = model_name
                    ddf["seed"] = seed
                    ddf["N_train"] = N_train
                    ddf["week"] = week_tag
                    ddf["n_test"] = n_test
                    distance_rows.append(ddf)

                    if SAVE_TEST_PREDICTIONS:
                        save_task_b_preds(test_arrs, res, model_name, seed, N_train, n_test, week_tag)

                for L, gnn_model in gnn_models.items():
                    gnn_res = eval_task_b_model(gnn_model, test_arrs, model_type="gnn")
                    model_name = f"GNN_L{L}"
                    
                    summary_rows.append({
                        "task": "TaskB_shortest_path", "week": week_tag, "seed": seed, 
                        "N_train": N_train, "n_train": TRAIN_GRAPH_SIZE, "n_test": n_test, 
                        "model": model_name, "acc": gnn_res["acc"], "mae": gnn_res["mae"]
                    })
                    ddf = grouped_task_b_by_distance(test_arrs, gnn_res["preds"], gnn_res["y_true"])
                    ddf["model"] = model_name
                    ddf["seed"] = seed
                    ddf["N_train"] = N_train
                    ddf["week"] = week_tag
                    ddf["n_test"] = n_test
                    distance_rows.append(ddf)

                    if SAVE_TEST_PREDICTIONS:
                        save_task_b_preds(test_arrs, gnn_res, model_name, seed, N_train, n_test, week_tag)

            summary_df = pd.concat([summary_df, pd.DataFrame(summary_rows)], ignore_index=True)
            distance_df = pd.concat([distance_df, pd.concat(distance_rows, ignore_index=True)], ignore_index=True) if distance_rows else distance_df
            
            summary_df.to_csv(summary_csv, index=False)
            distance_df.to_csv(distance_csv, index=False)
            
            tf.keras.backend.clear_session()
            gc.collect() # Flush GPU memory

    if MAKE_PLOTS and not summary_df.empty:
        for N_train in sorted(summary_df["N_train"].unique()):
            sub = summary_df[summary_df["N_train"] == N_train].copy()
            by_size = sub.groupby(["model", "n_test"], as_index=False)["acc"].mean()
            by_size = by_size.rename(columns={"n_test": "graph_size"})
            save_plot_accuracy_vs_size(
                by_size,
                title=f"Task B: Accuracy vs Test Graph Size (N_train={N_train})",
                filename=f"{week_tag}_taskB_acc_vs_size_N{N_train}.png"
            )

        ind_sub = summary_df[summary_df["n_test"] == TRAIN_GRAPH_SIZE].copy()
        by_ntrain = ind_sub.groupby(["model", "N_train"], as_index=False)["acc"].mean()
        save_plot_accuracy_vs_ntrain(
            by_ntrain,
            title=f"Task B: Accuracy vs Training Size (n_test={TRAIN_GRAPH_SIZE})",
            filename=f"{week_tag}_taskB_acc_vs_ntrain.png"
        )

        max_n = max(summary_df["n_test"].unique())
        dist_sub = distance_df[distance_df["n_test"] == max_n].copy()
        if not dist_sub.empty:
            dist_sub = dist_sub.groupby(["model", "distance_bin"], as_index=False)["acc"].mean()
            save_plot_accuracy_vs_distance(
                dist_sub,
                title=f"Task B: Accuracy vs True Distance Bin",
                filename=f"{week_tag}_taskB_acc_vs_distance.png",
                distance_col="distance_bin"
            )

    return summary_df, distance_df

# ------------------------------------------------------------
# Reports
# ------------------------------------------------------------
def write_task_a_report(summary_df, runtime_sec, week_tag):
    lines = []
    lines.append(f"Task A Reachability report: {week_tag}")
    lines.append("=" * 60)
    lines.append("")
    lines.append(f"Runtime seconds: {runtime_sec:.2f}")
    lines.append("")
    lines.append("Mean accuracy by model and test size:")
    lines.append(summary_df.groupby(["model", "n_test"])["acc"].mean().reset_index().to_string(index=False))
    lines.append("")
    lines.append("Mean AUROC by model and test size:")
    lines.append(summary_df.groupby(["model", "n_test"])["auc"].mean().reset_index().to_string(index=False))
    lines.append("")
    lines.append("Config notes:")
    lines.append(f"- GNN_READOUT = {GNN_READOUT}")
    lines.append(f"- GNN_USE_SELF_LOOPS = {GNN_USE_SELF_LOOPS}")
    lines.append(f"- GNN_AGG = {GNN_AGG}")
    lines.append("- BFS baseline run directly at test time.")
    with open(os.path.join(OUTPUT_DIR, f"{week_tag}_taskA_report.txt"), "w") as f:
        f.write("\n".join(lines))

def write_task_b_report(summary_df, runtime_sec, week_tag):
    lines = []
    lines.append(f"Task B Shortest-Path report: {week_tag}")
    lines.append("=" * 60)
    lines.append("")
    lines.append(f"Runtime seconds: {runtime_sec:.2f}")
    lines.append("")
    lines.append("Mean accuracy by model and test size:")
    lines.append(summary_df.groupby(["model", "n_test"])["acc"].mean().reset_index().to_string(index=False))
    lines.append("")
    lines.append("Mean MAE by model and test size:")
    lines.append(summary_df.groupby(["model", "n_test"])["mae"].mean().reset_index().to_string(index=False))
    with open(os.path.join(OUTPUT_DIR, f"{week_tag}_taskB_report.txt"), "w") as f:
        f.write("\n".join(lines))

# ------------------------------------------------------------
# ZIP outputs
# ------------------------------------------------------------
def create_zip_archives(week_tag):
    results_zip = os.path.join(BASE_DIR, f"structure_gap_{week_tag}_results.zip")
    models_zip = os.path.join(BASE_DIR, f"structure_gap_{week_tag}_models.zip")

    with zipfile.ZipFile(results_zip, "w", zipfile.ZIP_DEFLATED) as zf:
        for root, _, files in os.walk(OUTPUT_DIR):
            for file in files:
                path = os.path.join(root, file)
                arc = os.path.relpath(path, OUTPUT_DIR)
                zf.write(path, arc)

    with zipfile.ZipFile(models_zip, "w", zipfile.ZIP_DEFLATED) as zf:
        for root, _, files in os.walk(OUTPUT_DIR):
            for file in files:
                if file.endswith(".weights.h5"):
                    path = os.path.join(root, file)
                    arc = os.path.relpath(path, OUTPUT_DIR)
                    zf.write(path, arc)

    return results_zip, models_zip

# ------------------------------------------------------------
# Config dump
# ------------------------------------------------------------
def save_run_config(week_tag):
    cfg = {
        "RUN_MODE": RUN_MODE,
        "RUN_TASK_A": RUN_TASK_A,
        "RUN_TASK_B": RUN_TASK_B,
        "NMAX": NMAX,
        "TRAIN_GRAPH_SIZE": TRAIN_GRAPH_SIZE,
        "P_MIN": P_MIN,
        "P_MAX": P_MAX,
        "VAL_FRAC": VAL_FRAC,
        "BATCH_SIZE": BATCH_SIZE,
        "EPOCHS": EPOCHS,
        "PATIENCE": PATIENCE,
        "LR": LR,
        "WEIGHT_DECAY": WEIGHT_DECAY,
        "FCN_HIDDEN": FCN_HIDDEN,
        "GNN_HIDDEN_DIM": GNN_HIDDEN_DIM,
        "GNN_LAYERS_LIST": GNN_LAYERS_LIST,
        "GNN_AGG": GNN_AGG,
        "GNN_USE_SELF_LOOPS": GNN_USE_SELF_LOOPS,
        "GNN_READOUT": GNN_READOUT,
        "USE_MASK_IN_FCN": USE_MASK_IN_FCN,
        "TEST_SAMPLES_PER_SIZE": TEST_SAMPLES_PER_SIZE,
        "SAVE_TEST_PREDICTIONS": SAVE_TEST_PREDICTIONS,
        "SP_K": SP_K,
        "WEEK1_NTRAIN_LIST": WEEK1_NTRAIN_LIST,
        "WEEK1_TEST_SIZES": WEEK1_TEST_SIZES,
        "WEEK1_SEEDS": WEEK1_SEEDS,
        "WEEK2_NTRAIN_LIST": WEEK2_NTRAIN_LIST,
        "WEEK2_TEST_SIZES": WEEK2_TEST_SIZES,
        "WEEK2_SEEDS": WEEK2_SEEDS,
    }
    save_json(os.path.join(OUTPUT_DIR, f"{week_tag}_config.json"), cfg)

# ============================================================
# SMOKE TESTS
# ============================================================

def run_smoke_tests():
    global OUTPUT_DIR
    OUTPUT_DIR = os.path.join(BASE_DIR, "structure_gap_smoke_test")
    init_output_dir()
    
    print("============================================================")
    print("Running Task A smoke test...")
    print("============================================================")
    set_global_seed(11)
    val_size = max(16, int(SMOKE_NTRAIN * VAL_FRAC))
    
    # Task A
    train_data_a = make_task_a_dataset_balanced(SMOKE_NTRAIN + val_size, TRAIN_GRAPH_SIZE, seed=123)
    train_arrs_a, val_arrs_a = split_task_a(build_task_a_arrays(train_data_a), val_size=val_size, seed=11)
    test_arrs_a = build_task_a_arrays(make_task_a_dataset_balanced(SMOKE_TEST_SAMPLES, 12, seed=456))
    
    fcn_model_a, _ = train_fcn_task_a(train_arrs_a, val_arrs_a, "smoke_taskA", epochs=SMOKE_EPOCHS)
    gnn_model_a, _ = train_gnn_task_a(train_arrs_a, val_arrs_a, "smoke_taskA", num_layers=4, epochs=SMOKE_EPOCHS)
    
    print("Task A smoke test OK")
    print(f"| BFS acc: {bfs_task_a_baseline(test_arrs_a)['acc']:.4f}")
    print(f"| FCN acc: {eval_task_a_model(fcn_model_a, test_arrs_a, 'fcn')['acc']:.4f}")
    print(f"| GNN acc: {eval_task_a_model(gnn_model_a, test_arrs_a, 'gnn')['acc']:.4f}")

    print("\n============================================================")
    print("Running Task B smoke test...")
    print("============================================================")
    set_global_seed(11)
    
    # Task B (Fixed: Changed from _balanced to standard make_task_b_dataset)
    train_data_b = make_task_b_dataset(SMOKE_NTRAIN + val_size, TRAIN_GRAPH_SIZE, seed=321)
    train_arrs_b, val_arrs_b = split_task_b(build_task_b_arrays(train_data_b), val_size=val_size, seed=11)
    test_arrs_b = build_task_b_arrays(make_task_b_dataset(SMOKE_TEST_SAMPLES, 12, seed=654))
    
    fcn_model_b, _ = train_fcn_task_b(train_arrs_b, val_arrs_b, "smoke_taskB", epochs=SMOKE_EPOCHS)
    gnn_model_b, _ = train_gnn_task_b(train_arrs_b, val_arrs_b, "smoke_taskB", num_layers=4, epochs=SMOKE_EPOCHS)
    
    print("Task B smoke test OK")
    print(f"| BFS acc: {bfs_task_b_baseline(test_arrs_b)['acc']:.4f}")
    print(f"| FCN acc: {eval_task_b_model(fcn_model_b, test_arrs_b, 'fcn')['acc']:.4f}")
    print(f"| GNN acc: {eval_task_b_model(gnn_model_b, test_arrs_b, 'gnn')['acc']:.4f}")
    print("============================================================\n")


# ============================================================
# WEEK 1 EXECUTION
# ============================================================

def main_week1():
    global RUN_MODE, RUN_TASK_A, RUN_TASK_B, OUTPUT_DIR
    RUN_MODE = "week1"
    RUN_TASK_A = True
    RUN_TASK_B = False

    OUTPUT_DIR = os.path.join(BASE_DIR, "structure_gap_week1")
    init_output_dir() # Resumable
    settings = get_active_settings()
    save_run_config(settings["week_tag"])

    start_time = time.time()
    if RUN_TASK_A:
        task_a_summary, _ = run_task_a_reachability(
            settings["week_tag"], settings["seeds"], 
            settings["ntrain_list"], settings["test_sizes"]
        )
        write_task_a_report(task_a_summary, time.time() - start_time, settings["week_tag"])

    results_zip, models_zip = create_zip_archives(settings["week_tag"])
    print("\nDone. Week 1 Files saved in:", OUTPUT_DIR)
    print("Results ZIP:", results_zip)
    print("Models ZIP:", models_zip)


# ============================================================
# WEEK 2 EXECUTION (RESUMABLE)
# ============================================================

def main_week2():
    global RUN_MODE, RUN_TASK_A, RUN_TASK_B, OUTPUT_DIR
    RUN_MODE = "week2"
    RUN_TASK_A = True
    RUN_TASK_B = True

    OUTPUT_DIR = os.path.join(BASE_DIR, "structure_gap_week2")
    init_output_dir() # Resumable
    settings = get_active_settings()
    save_run_config(settings["week_tag"])

    start_time = time.time()
    
    if RUN_TASK_A:
        task_a_summary, _ = run_task_a_reachability(
            settings["week_tag"], settings["seeds"], 
            settings["ntrain_list"], settings["test_sizes"]
        )
        write_task_a_report(task_a_summary, time.time() - start_time, settings["week_tag"])

    if RUN_TASK_B:
        task_b_summary, _ = run_task_b_shortest_path(
            settings["week_tag"], settings["seeds"], 
            settings["ntrain_list"], settings["test_sizes"]
        )
        write_task_b_report(task_b_summary, time.time() - start_time, settings["week_tag"])

    results_zip, models_zip = create_zip_archives(settings["week_tag"])
    print("\nDone. Week 2 Files saved in:", OUTPUT_DIR)
    print("Results ZIP:", results_zip)
    print("Models ZIP:", models_zip)




# ------------------------------------------------------------
# Portable command-line entry point
# ------------------------------------------------------------
def cli_main():
    global BASE_DIR, OUTPUT_DIR, RUN_MODE, RUN_TASK_A, RUN_TASK_B
    global WEEK1_NTRAIN_LIST, WEEK1_TEST_SIZES, WEEK1_SEEDS
    global WEEK2_NTRAIN_LIST, WEEK2_TEST_SIZES, WEEK2_SEEDS
    global TEST_SAMPLES_PER_SIZE, EPOCHS, PATIENCE, GNN_LAYERS_LIST

    parser = argparse.ArgumentParser(description="Graph reachability and shortest-path experiments.")
    parser.add_argument("--mode", choices=["smoke", "week1", "week2"], default="smoke")
    parser.add_argument("--task", choices=["reachability", "shortest_path", "both"], default="reachability")
    parser.add_argument("--output-root", type=Path, default=Path(__file__).resolve().parents[1] / "outputs")
    parser.add_argument("--quick", action="store_true", help="Use a very small configuration for a pipeline check.")
    parser.add_argument("--no-model-zip", action="store_true", help="Do not create a checkpoint archive after training.")
    args = parser.parse_args()

    BASE_DIR = str(args.output_root.resolve())
    os.makedirs(BASE_DIR, exist_ok=True)
    RUN_TASK_A = args.task in ("reachability", "both")
    RUN_TASK_B = args.task in ("shortest_path", "both")

    if args.quick:
        WEEK1_NTRAIN_LIST = [64]
        WEEK1_TEST_SIZES = [8, 12]
        WEEK1_SEEDS = [11]
        WEEK2_NTRAIN_LIST = [64]
        WEEK2_TEST_SIZES = [8, 12]
        WEEK2_SEEDS = [11]
        TEST_SAMPLES_PER_SIZE = 128
        EPOCHS = 2
        PATIENCE = 2
        GNN_LAYERS_LIST = [4]

    if args.mode == "smoke":
        run_smoke_tests()
        return

    RUN_MODE = args.mode
    settings = get_active_settings()
    OUTPUT_DIR = os.path.join(BASE_DIR, f"structure_gap_{settings['week_tag']}")
    init_output_dir()
    save_run_config(settings["week_tag"])
    start = time.time()

    if RUN_TASK_A:
        task_a_summary, _ = run_task_a_reachability(
            settings["week_tag"], settings["seeds"], settings["ntrain_list"], settings["test_sizes"]
        )
        write_task_a_report(task_a_summary, time.time() - start, settings["week_tag"])
    if RUN_TASK_B:
        task_b_summary, _ = run_task_b_shortest_path(
            settings["week_tag"], settings["seeds"], settings["ntrain_list"], settings["test_sizes"]
        )
        write_task_b_report(task_b_summary, time.time() - start, settings["week_tag"])

    if args.no_model_zip:
        print("Results written to", OUTPUT_DIR)
    else:
        results_zip, models_zip = create_zip_archives(settings["week_tag"])
        print("Results ZIP:", results_zip)
        print("Models ZIP:", models_zip)


if __name__ == "__main__":
    cli_main()


==> anc/experiments/matched_filter.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
from pathlib import Path

import numpy as np
import torch
import torch.nn as nn
from torch.utils.data import DataLoader, TensorDataset

from common import set_seed, write_json


def make_template(n: int) -> np.ndarray:
    t = np.arange(n)
    c = n // 5
    s = np.exp(-0.5*((t-c)/2.2)**2) - 0.55*np.exp(-0.5*((t-c-6)/3.4)**2)
    s += 0.15*np.sin(2*np.pi*t/11.0)*np.exp(-0.5*((t-c-2)/8.0)**2)
    s -= s.mean()
    return (s / np.linalg.norm(s)).astype(np.float32)


def make_data(rng, template, N, snr_db):
    n = len(template)
    y = np.empty((N, n), np.float32)
    labels = rng.integers(0, n, size=N)
    for i, shift in enumerate(labels):
        amp = rng.uniform(0.75, 1.25)
        signal = amp * np.roll(template, int(shift))
        power = np.mean(signal**2)
        noise_std = np.sqrt(power / 10**(snr_db/10))
        y[i] = signal + rng.normal(scale=noise_std, size=n)
    return y, labels.astype(np.int64)


def matched_filter(template, y):
    bank = np.stack([np.roll(template, s) for s in range(len(template))])
    return np.argmax(y @ bank.T, axis=1)


class Classifier(nn.Module):
    def __init__(self, n):
        super().__init__()
        self.net = nn.Sequential(
            nn.Linear(n, 128), nn.ReLU(),
            nn.Linear(128, 128), nn.ReLU(),
            nn.Linear(128, 64), nn.ReLU(),
            nn.Linear(64, n),
        )
    def forward(self, x): return self.net(x)


def train(y, labels, epochs, batch, seed):
    set_seed(seed)
    model = Classifier(y.shape[1])
    opt = torch.optim.AdamW(model.parameters(), lr=2e-3, weight_decay=1e-5)
    dl = DataLoader(TensorDataset(torch.from_numpy(y), torch.from_numpy(labels)), batch_size=min(batch,len(y)), shuffle=True)
    for _ in range(epochs):
        for xb, lb in dl:
            opt.zero_grad(set_to_none=True)
            loss = nn.functional.cross_entropy(model(xb), lb)
            loss.backward(); opt.step()
    return model


def run(args):
    set_seed(args.seed)
    rng = np.random.default_rng(args.seed)
    template = make_template(args.n)
    yt, lt = make_data(rng, template, args.test_size, args.test_snr_db)
    mf_acc = float(np.mean(matched_filter(template, yt) == lt))
    fcn = []
    times = []
    import time
    for N in args.train_sizes:
        y, labels = make_data(rng, template, N, args.train_snr_db)
        t0 = time.time()
        model = train(y, labels, args.epochs, args.batch_size, args.seed + N)
        times.append(time.time()-t0)
        with torch.no_grad():
            pred = model(torch.from_numpy(yt)).argmax(1).numpy()
        fcn.append(float(np.mean(pred == lt)))
    return {
        'n': args.n, 'train_snr_db': args.train_snr_db, 'test_snr_db': args.test_snr_db,
        'train_sizes': args.train_sizes, 'matched_filter_accuracy': mf_acc,
        'fcn_accuracy': fcn, 'fcn_wall_time_sec': times,
    }


def parse_args():
    p=argparse.ArgumentParser(description='Matched-filter delay-estimation experiment.')
    p.add_argument('--output',type=Path,default=Path('outputs/matched_filter_asymptote.json'))
    p.add_argument('--seed',type=int,default=29)
    p.add_argument('--n',type=int,default=64)
    p.add_argument('--train-snr-db',type=float,default=4.0)
    p.add_argument('--test-snr-db',type=float,default=4.0)
    p.add_argument('--train-sizes',type=int,nargs='+',default=[128,256,512,1024,2048,4096,8192])
    p.add_argument('--test-size',type=int,default=5000)
    p.add_argument('--epochs',type=int,default=35)
    p.add_argument('--batch-size',type=int,default=256)
    p.add_argument('--quick',action='store_true')
    args=p.parse_args()
    if args.quick:
        args.train_sizes=[128,512]
        args.test_size=500
        args.epochs=4
    return args


if __name__=='__main__':
    args=parse_args(); write_json(args.output,run(args)); print(f'Wrote {args.output}')


==> anc/experiments/permutation_equivariance.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
from pathlib import Path

import numpy as np
import torch
import torch.nn as nn
from torch.utils.data import DataLoader, TensorDataset

from common import set_seed, write_json


def equivariant_map(x: np.ndarray, tau: float = 0.45) -> np.ndarray:
    xi = x[:, :, None]
    xj = x[:, None, :]
    K = np.exp(-((xi-xj)**2)/(2*tau**2))
    msg = (K @ np.sin(2.5*x[:, :, None])).squeeze(-1) / x.shape[1]
    return (np.tanh(0.9*x + 1.2*msg) + 0.15*np.cos(3*x)*np.mean(np.sin(x),axis=1,keepdims=True)).astype(np.float32)


def make_data(rng, base_N, n, perms_per_orbit):
    xs=[]; ys=[]
    base=np.sort(rng.normal(size=(base_N,n)).astype(np.float32),axis=1)
    for b in base:
        for _ in range(perms_per_orbit):
            x=b[rng.permutation(n)]
            xs.append(x); ys.append(equivariant_map(x[None])[0])
    return np.stack(xs),np.stack(ys)


class MLP(nn.Module):
    def __init__(self,n):
        super().__init__()
        self.net=nn.Sequential(nn.Linear(n,128),nn.ReLU(),nn.Linear(128,128),nn.ReLU(),nn.Linear(128,n))
    def forward(self,x): return self.net(x)


def train(x,y,epochs,batch,seed):
    set_seed(seed)
    model=MLP(x.shape[1]); opt=torch.optim.AdamW(model.parameters(),lr=2e-3,weight_decay=1e-5)
    dl=DataLoader(TensorDataset(torch.from_numpy(x),torch.from_numpy(y)),batch_size=min(batch,len(x)),shuffle=True)
    for _ in range(epochs):
        for xb,yb in dl:
            opt.zero_grad(set_to_none=True); loss=torch.mean((model(xb)-yb)**2); loss.backward(); opt.step()
    return model


def run(args):
    set_seed(args.seed); rng=np.random.default_rng(args.seed)
    xt,yt=make_data(rng,args.test_orbits,args.n,1)
    mses=[]; examples=[]
    for p in args.perms_per_orbit:
        x,y=make_data(rng,args.base_orbits,args.n,p)
        model=train(x,y,args.epochs,args.batch_size,args.seed+p)
        with torch.no_grad(): yp=model(torch.from_numpy(xt)).numpy()
        examples.append(len(x)); mses.append(float(np.mean((yp-yt)**2)))
    return {'n':args.n,'base_orbits':args.base_orbits,'perms_per_orbit':args.perms_per_orbit,
            'train_examples':examples,'exact_mse':0.0,'fcn_mse':mses}


def parse_args():
    p=argparse.ArgumentParser(description='Permutation-equivariant regression experiment.')
    p.add_argument('--output',type=Path,default=Path('outputs/permutation_equivariance.json'))
    p.add_argument('--seed',type=int,default=41)
    p.add_argument('--n',type=int,default=16)
    p.add_argument('--base-orbits',type=int,default=128)
    p.add_argument('--test-orbits',type=int,default=1000)
    p.add_argument('--perms-per-orbit',type=int,nargs='+',default=[1,2,4,8,16])
    p.add_argument('--epochs',type=int,default=35)
    p.add_argument('--batch-size',type=int,default=256)
    p.add_argument('--quick',action='store_true')
    args=p.parse_args()
    if args.quick:
        args.base_orbits=32; args.test_orbits=100; args.perms_per_orbit=[1,2]; args.epochs=4
    return args


if __name__=='__main__':
    args=parse_args(); write_json(args.output,run(args)); print(f'Wrote {args.output}')


==> anc/experiments/sparse_inverse.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
from pathlib import Path

import numpy as np
import torch
import torch.nn as nn
from torch.utils.data import DataLoader, TensorDataset

from common import nmse_db, set_seed, support_overlap, write_json


def normalize_columns(A: np.ndarray) -> np.ndarray:
    return A / (np.linalg.norm(A, axis=0, keepdims=True) + 1e-12)


def make_data(rng: np.random.Generator, A: np.ndarray, N: int, k: int, snr_db: float):
    m, n = A.shape
    x = np.zeros((N, n), dtype=np.float32)
    for i in range(N):
        supp = rng.choice(n, size=k, replace=False)
        coeff = rng.normal(size=k).astype(np.float32)
        coeff += np.sign(coeff + 1e-12) * 0.35
        x[i, supp] = coeff
    clean = x @ A.T
    power = np.mean(clean**2, axis=1, keepdims=True)
    noise = rng.normal(size=clean.shape).astype(np.float32) * np.sqrt(power / 10**(snr_db/10)).astype(np.float32)
    return (clean + noise).astype(np.float32), x


def omp(A: np.ndarray, Y: np.ndarray, k: int) -> np.ndarray:
    n = A.shape[1]
    out = np.zeros((len(Y), n), dtype=np.float32)
    At = A.T
    for i, y in enumerate(Y):
        residual = y.copy()
        support: list[int] = []
        for _ in range(k):
            corr = At @ residual
            if support:
                corr[support] = 0
            j = int(np.argmax(np.abs(corr)))
            support.append(j)
            coef, *_ = np.linalg.lstsq(A[:, support], y, rcond=None)
            residual = y - A[:, support] @ coef
        out[i, support] = coef.astype(np.float32)
    return out


def ista(A: np.ndarray, Y: np.ndarray, lam: float, iterations: int) -> np.ndarray:
    L = np.linalg.norm(A, 2) ** 2
    step = 1.0 / (L + 1e-12)
    x = np.zeros((len(Y), A.shape[1]), dtype=np.float32)
    for _ in range(iterations):
        z = x - step * ((x @ A.T - Y) @ A)
        x = np.sign(z) * np.maximum(np.abs(z) - step * lam, 0)
    return x


class MLP(nn.Module):
    def __init__(self, din: int, dout: int, hidden: int = 128):
        super().__init__()
        self.net = nn.Sequential(
            nn.Linear(din, hidden), nn.ReLU(),
            nn.Linear(hidden, hidden), nn.ReLU(),
            nn.Linear(hidden, hidden), nn.ReLU(),
            nn.Linear(hidden, dout),
        )

    def forward(self, x):
        return self.net(x)


def train_mlp(Y: np.ndarray, X: np.ndarray, epochs: int, batch_size: int, seed: int) -> MLP:
    set_seed(seed)
    model = MLP(Y.shape[1], X.shape[1])
    opt = torch.optim.AdamW(model.parameters(), lr=2e-3, weight_decay=1e-5)
    ds = TensorDataset(torch.from_numpy(Y), torch.from_numpy(X))
    dl = DataLoader(ds, batch_size=min(batch_size, len(ds)), shuffle=True)
    for _ in range(epochs):
        for yb, xb in dl:
            opt.zero_grad(set_to_none=True)
            loss = torch.mean((model(yb) - xb) ** 2)
            loss.backward()
            opt.step()
    return model


def predict(model: MLP, Y: np.ndarray) -> np.ndarray:
    model.eval()
    out = []
    with torch.no_grad():
        for i in range(0, len(Y), 1024):
            out.append(model(torch.from_numpy(Y[i:i+1024])).cpu().numpy())
    return np.concatenate(out)


def run(args: argparse.Namespace) -> dict:
    set_seed(args.seed)
    rng = np.random.default_rng(args.seed)
    A = normalize_columns(rng.normal(size=(args.m, args.n)).astype(np.float32))
    Yt, Xt = make_data(rng, A, args.test_size, args.k, args.snr_db)
    xomp = omp(A, Yt, args.k)
    xista = ista(A, Yt, args.ista_lambda, args.ista_iterations)
    fcn_nmse, fcn_overlap = [], []
    for N in args.train_sizes:
        Y, X = make_data(rng, A, N, args.k, args.snr_db)
        model = train_mlp(Y, X, args.epochs, args.batch_size, args.seed + N)
        xp = predict(model, Yt)
        fcn_nmse.append(nmse_db(xp, Xt))
        fcn_overlap.append(support_overlap(xp, Xt, args.k))
    return {
        'n': args.n, 'm': args.m, 'k': args.k, 'snr_db': args.snr_db,
        'train_sizes': args.train_sizes,
        'omp_nmse_db': nmse_db(xomp, Xt),
        'ista_nmse_db': nmse_db(xista, Xt),
        'zero_nmse_db': nmse_db(np.zeros_like(Xt), Xt),
        'omp_support_overlap': support_overlap(xomp, Xt, args.k),
        'fcn_nmse_db': fcn_nmse,
        'fcn_support_overlap': fcn_overlap,
    }


def parse_args():
    p = argparse.ArgumentParser(description='Sparse inverse recovery experiment.')
    p.add_argument('--output', type=Path, default=Path('outputs/sparse_inverse.json'))
    p.add_argument('--seed', type=int, default=17)
    p.add_argument('--n', type=int, default=64)
    p.add_argument('--m', type=int, default=28)
    p.add_argument('--k', type=int, default=4)
    p.add_argument('--snr-db', type=float, default=25.0)
    p.add_argument('--train-sizes', type=int, nargs='+', default=[128,512,2048,8192])
    p.add_argument('--test-size', type=int, default=1400)
    p.add_argument('--epochs', type=int, default=45)
    p.add_argument('--batch-size', type=int, default=256)
    p.add_argument('--ista-lambda', type=float, default=0.055)
    p.add_argument('--ista-iterations', type=int, default=250)
    p.add_argument('--quick', action='store_true')
    args = p.parse_args()
    if args.quick:
        args.train_sizes = [128, 512]
        args.test_size = 300
        args.epochs = 5
        args.ista_iterations = 40
    return args


if __name__ == '__main__':
    args = parse_args()
    write_json(args.output, run(args))
    print(f'Wrote {args.output}')


==> anc/figures/make_submission_figures.py <==
#!/usr/bin/env python3
from __future__ import annotations
import json, math, os
from pathlib import Path
import numpy as np
import pandas as pd
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.ticker import FixedLocator, FixedFormatter, LogLocator, LogFormatterMathtext
from scipy.stats import t

ROOT = Path(__file__).resolve().parents[1]
FIG = Path(os.environ.get('STRUCTURE_GAP_FIGURES_DIR', ROOT / 'generated_figures'))
RES = Path(os.environ.get('STRUCTURE_GAP_RESULTS_DIR', ROOT / 'reference_results'))
FIG.mkdir(exist_ok=True)

plt.rcParams.update({
    'text.usetex': os.environ.get('STRUCTURE_GAP_USE_TEX', '1') == '1',
    'font.family': 'serif',
    'font.serif': ['Computer Modern Roman'],
    'text.latex.preamble': r'\usepackage{amsmath}\usepackage{amssymb}',
    'axes.titlesize': 9.5,
    'axes.labelsize': 8.4,
    'xtick.labelsize': 7.4,
    'ytick.labelsize': 7.4,
    'legend.fontsize': 7.1,
    'axes.spines.top': False,
    'axes.spines.right': False,
    'axes.linewidth': 0.8,
    'grid.alpha': 0.20,
    'grid.linewidth': 0.5,
    'pdf.fonttype': 42,
    'ps.fonttype': 42,
})

C = {
    'solver': '#0072B2',
    'fcn': '#D55E00',
    'gnn': '#009E73',
    'gnn8': '#56B4E9',
    'theory': '#7B3294',
    'gray': '#777777',
    'light': '#EAEAEA',
}


def pow2_labels(vals):
    return [rf'$2^{{{int(round(math.log2(v)))}}}$' for v in vals]


def ci95(x):
    x = np.asarray(x, float)
    if len(x) < 2 or np.allclose(x, x[0]):
        return 0.0
    return float(t.ppf(0.975, len(x)-1) * x.std(ddof=1) / np.sqrt(len(x)))


def load_graph():
    df = pd.read_csv(RES / 'graph_reachability_week2.csv')
    df = df[df['N_train'] == 16384].copy()
    return df


def make_main_overview():
    with open(RES / 'asymptotic_catchup.json') as f:
        g = json.load(f)
    with open(RES / 'sparse_inverse.json') as f:
        sp = json.load(f)
    graph = load_graph()

    fig, axs = plt.subplots(2, 2, figsize=(7.25, 4.78), constrained_layout=True)

    # (a) Gaussian known-operator inversion
    ax = axs[0, 0]
    N = np.asarray(g['train_sizes'])
    mean = np.asarray(g['learner_mean_mse_per_dim'])
    q10 = np.asarray(g['learner_q10_mse_per_dim'])
    q90 = np.asarray(g['learner_q90_mse_per_dim'])
    ax.fill_between(N, q10, q90, color=C['fcn'], alpha=0.15, linewidth=0)
    ax.plot(N, mean, 'o-', color=C['fcn'], label='dense learner')
    ax.plot(N, g['theory_expected_mse_per_dim'], '--', color=C['theory'], label=r'finite-$N$ theory')
    ax.axhline(g['solver_mse_per_dim'], color=C['solver'], label='known-operator solver')
    ax.set_xscale('log', base=2)
    ax.set_yscale('log')
    xt = [64, 256, 1024, 4096]
    ax.xaxis.set_major_locator(FixedLocator(xt))
    ax.xaxis.set_major_formatter(FixedFormatter(pow2_labels(xt)))
    ax.yaxis.set_major_locator(LogLocator(base=10, numticks=4))
    ax.yaxis.set_major_formatter(LogFormatterMathtext(base=10))
    ax.set_xlabel(r'training examples $N$')
    ax.set_ylabel(r'MSE per dimension')
    ax.set_title(r'(a) Known-operator inversion')
    ax.grid(True, which='both')
    ax.legend(loc='upper right', frameon=True, framealpha=0.94, facecolor='white', edgecolor='none', handlelength=1.8)
    ax.text(0.03, 0.06, rf'$d=m={g["d"]}$, $\sigma={g["sigma"]}$', transform=ax.transAxes)

    # (b) Sparse recovery
    ax = axs[0, 1]
    Ns = np.asarray(sp['train_sizes'])
    ax.plot(Ns, sp['fcn_nmse_db'], 'o-', color=C['fcn'], label='FCN')
    ax.axhline(sp['ista_nmse_db'], color=C['gnn'], linestyle='-.', label='ISTA')
    ax.axhline(sp['omp_nmse_db'], color=C['solver'], linestyle='--', label='OMP')
    ax.axhline(sp['zero_nmse_db'], color=C['gray'], linestyle=':', label='_nolegend_')
    ax.set_xscale('log', base=2)
    ax.xaxis.set_major_locator(FixedLocator(Ns))
    ax.xaxis.set_major_formatter(FixedFormatter(pow2_labels(Ns)))
    ax.set_ylim(-21.0, 1.0)
    ax.set_xlabel(r'training examples $N$')
    ax.set_ylabel(r'NMSE (dB)')
    ax.set_title(r'(b) Sparse inverse recovery')
    ax.grid(True, which='both')
    ax.legend(loc='center right', frameon=True, framealpha=0.94, facecolor='white', edgecolor='none', ncol=1, handlelength=1.6)
    ax.text(0.03, 0.07, rf'$m={sp["m"]}$, $n={sp["n"]}$, $k={sp["k"]}$', transform=ax.transAxes)

    # (c) Graph-size extrapolation
    ax = axs[1, 0]
    sizes = sorted(graph['n_test'].unique())
    for model, label, color, marker in [
        ('BFS', 'BFS', C['solver'], 's'),
        ('GNN_L4', 'GNN-4', C['gnn'], 'o'),
        ('FCN', 'FCN', C['fcn'], '^'),
    ]:
        means, cis = [], []
        for n in sizes:
            vals = graph[(graph.model == model) & (graph.n_test == n)]['acc'].to_numpy()
            means.append(vals.mean())
            cis.append(ci95(vals))
        means = np.asarray(means); cis = np.asarray(cis)
        if model != 'BFS':
            ax.fill_between(sizes, means-cis, means+cis, color=color, alpha=0.13, linewidth=0)
        ax.plot(sizes, means, marker=marker, color=color, label=label)
        # direct labels at the right edge; avoids a legend over curves
        ax.text(24.55, means[-1], label, color=color, va='center', ha='left', fontsize=7.2)
    ax.set_xlim(7.5, 27.3)
    ax.set_ylim(0.67, 1.018)
    ax.set_xticks(sizes)
    ax.set_xlabel(r'test graph size $n$')
    ax.set_ylabel(r'reachability accuracy')
    ax.set_title(r'(c) Graph-size extrapolation')
    ax.grid(True)
    ax.text(0.03, 0.06, r'train: $n=8$, $N=16{,}384$; five seeds', transform=ax.transAxes,
            bbox=dict(facecolor='white', edgecolor='none', alpha=0.84, pad=1.2))

    # (d) Paired extrapolation loss
    ax = axs[1, 1]
    names = ['BFS', 'GNN-4', 'FCN']
    models = ['BFS', 'GNN_L4', 'FCN']
    colors = [C['solver'], C['gnn'], C['fcn']]
    drops, cis = [], []
    for model in models:
        piv = graph[graph.model == model].pivot(index='seed', columns='n_test', values='acc')
        vals = (piv[8] - piv[24]).to_numpy() * 100
        drops.append(vals.mean())
        cis.append(ci95(vals))
    x = np.arange(len(names))
    bars = ax.bar(x, drops, yerr=cis, capsize=3, color=colors, alpha=0.88, edgecolor='white', linewidth=0.8)
    ax.set_xticks(x, names)
    ax.set_ylabel(r'accuracy loss, $n=8\rightarrow24$ (pp)')
    ax.set_title(r'(d) Extrapolation penalty')
    ax.set_ylim(0, 30.5)
    ax.grid(True, axis='y')
    for b, val, ci in zip(bars, drops, cis):
        ax.text(b.get_x()+b.get_width()/2, val+ci+0.9, rf'${val:.1f}$', ha='center', va='bottom', fontsize=7.3)
    ax.text(0.04, 0.91, r'paired 95\% CIs over seeds', transform=ax.transAxes,
            bbox=dict(facecolor='white', edgecolor='none', alpha=0.84, pad=1.2))

    fig.savefig(FIG / 'fig_results_overview.pdf', bbox_inches='tight')
    fig.savefig(FIG / 'fig_results_overview.png', dpi=360, bbox_inches='tight')
    plt.close(fig)


def make_graph_supplement():
    graph = load_graph()
    fig, axs = plt.subplots(1, 2, figsize=(7.25, 3.05), constrained_layout=False)
    sizes = sorted(graph['n_test'].unique())
    models = [
        ('BFS', 'BFS', C['solver']),
        ('FCN', 'FCN', C['fcn']),
        ('GNN_L4', 'GNN-4', C['gnn']),
        ('GNN_L8', 'GNN-8', C['gnn8']),
        ('GNN_L12', 'GNN-12', C['theory']),
        ('GNN_L16', 'GNN-16', C['gray']),
    ]
    for ax, metric, ylabel, title in [
        (axs[0], 'acc', 'accuracy', r'(a) Accuracy'),
        (axs[1], 'auc', 'AUROC', r'(b) AUROC'),
    ]:
        for model, label, color in models:
            means, cis = [], []
            for n in sizes:
                vals = graph[(graph.model == model) & (graph.n_test == n)][metric].to_numpy()
                means.append(vals.mean()); cis.append(ci95(vals))
            means=np.asarray(means); cis=np.asarray(cis)
            if model not in ['BFS']:
                ax.fill_between(sizes, means-cis, means+cis, color=color, alpha=0.08, linewidth=0)
            ax.plot(sizes, means, marker='o', color=color, label=label, linewidth=1.25, markersize=3)
        ax.set_xticks(sizes)
        ax.set_xlabel(r'test graph size $n$')
        ax.set_ylabel(ylabel)
        ax.set_title(title)
        ax.grid(True)
        if metric == 'acc': ax.set_ylim(0.67, 1.02)
        else: ax.set_ylim(0.74, 1.01)
    handles, labels = axs[0].get_legend_handles_labels()
    fig.legend(handles, labels, loc='lower center', ncol=6, frameon=False, bbox_to_anchor=(0.5, 0.015), handlelength=1.7, columnspacing=0.9)
    fig.subplots_adjust(left=0.09, right=0.99, top=0.90, bottom=0.25, wspace=0.24)
    fig.savefig(FIG / 'fig_graph_reachability_supplement.pdf', bbox_inches='tight')
    fig.savefig(FIG / 'fig_graph_reachability_supplement.png', dpi=360, bbox_inches='tight')
    plt.close(fig)

    # machine-readable summary used for the table
    rows=[]
    for model, label, _ in models[:4]:
        piv=graph[graph.model==model].pivot(index='seed',columns='n_test',values='acc')
        a8=piv[8].to_numpy()*100; a24=piv[24].to_numpy()*100; drop=a8-a24
        rows.append({
            'method': label,
            'acc_n8_mean': a8.mean(), 'acc_n8_ci95': ci95(a8),
            'acc_n24_mean': a24.mean(), 'acc_n24_ci95': ci95(a24),
            'drop_mean_pp': drop.mean(), 'drop_ci95_pp': ci95(drop),
        })
    pd.DataFrame(rows).to_csv(RES / 'graph_reachability_summary.csv', index=False)

if __name__ == '__main__':
    make_main_overview()
    make_graph_supplement()


==> anc/reference_results/asymptotic_catchup.json <==
{
  "d": 32,
  "m": 32,
  "sigma": 0.7,
  "train_sizes": [
    40,
    48,
    64,
    96,
    128,
    192,
    256,
    384,
    512,
    768,
    1024,
    1536,
    2048,
    4096
  ],
  "repetitions": 35,
  "solver_mse_per_dim": 0.09663424127193465,
  "bayes_theory_mse_per_dim": 0.09644397895953602,
  "learner_mean_mse_per_dim": [
    0.5302886641122042,
    0.3106257772270114,
    0.19894821565382087,
    0.14666582690768115,
    0.1295960426375717,
    0.11613760059329954,
    0.11042082085133695,
    0.10575340350789589,
    0.10296863408491791,
    0.10086108081240247,
    0.0996669820141853,
    0.09870327632765541,
    0.09819606507130733,
    0.09738274357284332
  ],
  "learner_q10_mse_per_dim": [
    0.41970221370749045,
    0.2606813454346517,
    0.18485167381828477,
    0.14209846565342404,
    0.12688621025768904,
    0.11463654653532941,
    0.10905053186974778,
    0.10499655141866192,
    0.10236924429455627,
    0.10041755215528896,
    0.09934774205729549,
    0.0984943495914775,
    0.09804421581983289,
    0.09726935973795409
  ],
  "learner_q90_mse_per_dim": [
    0.6511812380616109,
    0.38276332579931005,
    0.21414858956943034,
    0.15168590592624118,
    0.1316931765381862,
    0.11845949047787974,
    0.11167727931768576,
    0.10645781675758248,
    0.10355332958088927,
    0.10115039070403302,
    0.0998956280098665,
    0.09889035070819784,
    0.09842820389498624,
    0.09749680659198415
  ],
  "theory_expected_mse_per_dim": [
    0.537330739917415,
    0.30219113407321285,
    0.19599905401454093,
    0.1454313968437448,
    0.12893037187222184,
    0.1158540879325244,
    0.11028347369812415,
    0.10523659242593247,
    0.10288700051841942,
    0.1006429004924682,
    0.09955821440525262,
    0.0984973437810298,
    0.09797559549884378,
    0.09720356727523997
  ]
}

==> anc/reference_results/graph_reachability_seed_stability.csv <==
Model Architecture,Task,Metric,Training Size (N_train),Test Graph Size (n_test),Seed 11,Seed 17,Seed 23,Seed 29,Seed 37,Mean Accuracy (%),Std Dev (±)
Exact BFS (Solver),Binary Reachability (Task A),Accuracy (%),16384,24,100.0,100.0,100.0,100.0,100.0,100.0,0.0
Dense Network (FCN Baseline),Binary Reachability (Task A),Accuracy (%),16384,24,75.0,70.5,75.95,74.4,69.4,73.0,2.6
Message-Passing GNN (4 Layers),Binary Reachability (Task A),Accuracy (%),16384,24,95.5,94.75,95.2,95.45,96.5,95.5,0.58
Message-Passing GNN (8 Layers),Binary Reachability (Task A),Accuracy (%),16384,24,94.5,95.5,95.1,97.05,98.0,96.0,1.3
Message-Passing GNN (12 Layers),Binary Reachability (Task A),Accuracy (%),16384,24,94.7,95.45,94.55,94.0,97.35,95.2,1.17
Message-Passing GNN (16 Layers),Binary Reachability (Task A),Accuracy (%),16384,24,96.1,95.3,95.15,89.4,97.25,94.6,2.72


==> anc/reference_results/graph_reachability_summary.csv <==
method,acc_n8_mean,acc_n8_ci95,acc_n24_mean,acc_n24_ci95,drop_mean_pp,drop_ci95_pp
BFS,100.0,0.0,100.0,0.0,0.0,0.0
FCN,97.78999999999999,0.8075590207013724,73.05,3.6125808068118426,24.740000000000002,3.7613915039905375
GNN-4,99.97,0.0555289021039527,95.47999999999999,0.7981977884227154,4.490000000000004,0.7857879220988085
GNN-8,99.97999999999999,0.03400436903291085,96.03,1.8001987046665495,3.950000000000003,1.7783342219470537


==> anc/reference_results/graph_reachability_week2.csv <==
task,week,seed,N_train,n_train,n_test,model,acc,auc
TaskA_reachability,week2,11,256,8,8,BFS,1.0,1.0
TaskA_reachability,week2,11,256,8,8,FCN,0.8555,0.9417509999999999
TaskA_reachability,week2,11,256,8,8,GNN_L4,0.9555,0.9949240000000001
TaskA_reachability,week2,11,256,8,8,GNN_L8,0.9675,0.987531
TaskA_reachability,week2,11,256,8,8,GNN_L12,0.947,0.9578439999999999
TaskA_reachability,week2,11,256,8,8,GNN_L16,0.8165,0.9270115000000001
TaskA_reachability,week2,11,256,8,10,BFS,1.0,1.0
TaskA_reachability,week2,11,256,8,10,FCN,0.7405,0.814888
TaskA_reachability,week2,11,256,8,10,GNN_L4,0.9485,0.994939
TaskA_reachability,week2,11,256,8,10,GNN_L8,0.9595,0.987541
TaskA_reachability,week2,11,256,8,10,GNN_L12,0.937,0.941638
TaskA_reachability,week2,11,256,8,10,GNN_L16,0.811,0.9166369999999999
TaskA_reachability,week2,11,256,8,12,BFS,1.0,1.0
TaskA_reachability,week2,11,256,8,12,FCN,0.732,0.8126169999999999
TaskA_reachability,week2,11,256,8,12,GNN_L4,0.9245,0.9947605
TaskA_reachability,week2,11,256,8,12,GNN_L8,0.947,0.9867705
TaskA_reachability,week2,11,256,8,12,GNN_L12,0.909,0.9123370000000001
TaskA_reachability,week2,11,256,8,12,GNN_L16,0.7735,0.8805315
TaskA_reachability,week2,11,256,8,16,BFS,1.0,1.0
TaskA_reachability,week2,11,256,8,16,FCN,0.759,0.84298
TaskA_reachability,week2,11,256,8,16,GNN_L4,0.904,0.995414
TaskA_reachability,week2,11,256,8,16,GNN_L8,0.941,0.987427
TaskA_reachability,week2,11,256,8,16,GNN_L12,0.91,0.921719
TaskA_reachability,week2,11,256,8,16,GNN_L16,0.77,0.8613685
TaskA_reachability,week2,11,256,8,20,BFS,1.0,1.0
TaskA_reachability,week2,11,256,8,20,FCN,0.773,0.856748
TaskA_reachability,week2,11,256,8,20,GNN_L4,0.8945,0.9943829999999999
TaskA_reachability,week2,11,256,8,20,GNN_L8,0.9295,0.9807910000000002
TaskA_reachability,week2,11,256,8,20,GNN_L12,0.901,0.9209789999999998
TaskA_reachability,week2,11,256,8,20,GNN_L16,0.7525,0.815238
TaskA_reachability,week2,11,256,8,24,BFS,1.0,1.0
TaskA_reachability,week2,11,256,8,24,FCN,0.753,0.829154
TaskA_reachability,week2,11,256,8,24,GNN_L4,0.893,0.995662
TaskA_reachability,week2,11,256,8,24,GNN_L8,0.9325,0.9796185000000001
TaskA_reachability,week2,11,256,8,24,GNN_L12,0.8945,0.9160135
TaskA_reachability,week2,11,256,8,24,GNN_L16,0.7535,0.800219
TaskA_reachability,week2,11,1024,8,8,BFS,1.0,1.0
TaskA_reachability,week2,11,1024,8,8,FCN,0.896,0.9697039999999999
TaskA_reachability,week2,11,1024,8,8,GNN_L4,0.989,0.998643
TaskA_reachability,week2,11,1024,8,8,GNN_L8,0.9915,0.996215
TaskA_reachability,week2,11,1024,8,8,GNN_L12,0.993,0.9944569999999999
TaskA_reachability,week2,11,1024,8,8,GNN_L16,0.977,0.993843
TaskA_reachability,week2,11,1024,8,10,BFS,1.0,1.0
TaskA_reachability,week2,11,1024,8,10,FCN,0.6955,0.7708065
TaskA_reachability,week2,11,1024,8,10,GNN_L4,0.9835,0.99649
TaskA_reachability,week2,11,1024,8,10,GNN_L8,0.979,0.995303
TaskA_reachability,week2,11,1024,8,10,GNN_L12,0.988,0.9936554999999999
TaskA_reachability,week2,11,1024,8,10,GNN_L16,0.9785,0.9906940000000001
TaskA_reachability,week2,11,1024,8,12,BFS,1.0,1.0
TaskA_reachability,week2,11,1024,8,12,FCN,0.663,0.7648515
TaskA_reachability,week2,11,1024,8,12,GNN_L4,0.9785,0.995156
TaskA_reachability,week2,11,1024,8,12,GNN_L8,0.9725,0.991163
TaskA_reachability,week2,11,1024,8,12,GNN_L12,0.9805,0.987819
TaskA_reachability,week2,11,1024,8,12,GNN_L16,0.9745,0.987372
TaskA_reachability,week2,11,1024,8,16,BFS,1.0,1.0
TaskA_reachability,week2,11,1024,8,16,FCN,0.6995,0.7937509999999999
TaskA_reachability,week2,11,1024,8,16,GNN_L4,0.9725,0.9946345
TaskA_reachability,week2,11,1024,8,16,GNN_L8,0.9605,0.989468
TaskA_reachability,week2,11,1024,8,16,GNN_L12,0.9785,0.989015
TaskA_reachability,week2,11,1024,8,16,GNN_L16,0.965,0.9775029999999999
TaskA_reachability,week2,11,1024,8,20,BFS,1.0,1.0
TaskA_reachability,week2,11,1024,8,20,FCN,0.6745,0.7577915
TaskA_reachability,week2,11,1024,8,20,GNN_L4,0.9615,0.9937215
TaskA_reachability,week2,11,1024,8,20,GNN_L8,0.952,0.983067
TaskA_reachability,week2,11,1024,8,20,GNN_L12,0.967,0.975787
TaskA_reachability,week2,11,1024,8,20,GNN_L16,0.963,0.974473
TaskA_reachability,week2,11,1024,8,24,BFS,1.0,1.0
TaskA_reachability,week2,11,1024,8,24,FCN,0.674,0.754213
TaskA_reachability,week2,11,1024,8,24,GNN_L4,0.954,0.9925795
TaskA_reachability,week2,11,1024,8,24,GNN_L8,0.949,0.9804815
TaskA_reachability,week2,11,1024,8,24,GNN_L12,0.9625,0.972009
TaskA_reachability,week2,11,1024,8,24,GNN_L16,0.9585,0.9691120000000001
TaskA_reachability,week2,11,4096,8,8,BFS,1.0,1.0
TaskA_reachability,week2,11,4096,8,8,FCN,0.952,0.992401
TaskA_reachability,week2,11,4096,8,8,GNN_L4,0.999,0.9999929999999999
TaskA_reachability,week2,11,4096,8,8,GNN_L8,0.997,0.9996580000000002
TaskA_reachability,week2,11,4096,8,8,GNN_L12,0.9975,0.997697
TaskA_reachability,week2,11,4096,8,8,GNN_L16,0.9845,0.9901285
TaskA_reachability,week2,11,4096,8,10,BFS,1.0,1.0
TaskA_reachability,week2,11,4096,8,10,FCN,0.751,0.8022035000000001
TaskA_reachability,week2,11,4096,8,10,GNN_L4,0.9945,0.999669
TaskA_reachability,week2,11,4096,8,10,GNN_L8,0.995,0.9991145000000001
TaskA_reachability,week2,11,4096,8,10,GNN_L12,0.9925,0.993595
TaskA_reachability,week2,11,4096,8,10,GNN_L16,0.965,0.9754705000000001
TaskA_reachability,week2,11,4096,8,12,BFS,1.0,1.0
TaskA_reachability,week2,11,4096,8,12,FCN,0.7505,0.8053089999999999
TaskA_reachability,week2,11,4096,8,12,GNN_L4,0.988,0.9987345
TaskA_reachability,week2,11,4096,8,12,GNN_L8,0.986,0.996779
TaskA_reachability,week2,11,4096,8,12,GNN_L12,0.9845,0.9872919999999998
TaskA_reachability,week2,11,4096,8,12,GNN_L16,0.964,0.9739635
TaskA_reachability,week2,11,4096,8,16,BFS,1.0,1.0
TaskA_reachability,week2,11,4096,8,16,FCN,0.744,0.8042720000000001
TaskA_reachability,week2,11,4096,8,16,GNN_L4,0.969,0.9984665
TaskA_reachability,week2,11,4096,8,16,GNN_L8,0.978,0.9969239999999999
TaskA_reachability,week2,11,4096,8,16,GNN_L12,0.966,0.9730515000000001
TaskA_reachability,week2,11,4096,8,16,GNN_L16,0.946,0.957449
TaskA_reachability,week2,11,4096,8,20,BFS,1.0,1.0
TaskA_reachability,week2,11,4096,8,20,FCN,0.7415,0.7941055
TaskA_reachability,week2,11,4096,8,20,GNN_L4,0.961,0.9969825
TaskA_reachability,week2,11,4096,8,20,GNN_L8,0.9705,0.9970055
TaskA_reachability,week2,11,4096,8,20,GNN_L12,0.947,0.956513
TaskA_reachability,week2,11,4096,8,20,GNN_L16,0.9355,0.9497825
TaskA_reachability,week2,11,4096,8,24,BFS,1.0,1.0
TaskA_reachability,week2,11,4096,8,24,FCN,0.697,0.7643325
TaskA_reachability,week2,11,4096,8,24,GNN_L4,0.943,0.9953485
TaskA_reachability,week2,11,4096,8,24,GNN_L8,0.961,0.99471
TaskA_reachability,week2,11,4096,8,24,GNN_L12,0.9355,0.950194
TaskA_reachability,week2,11,4096,8,24,GNN_L16,0.932,0.9480045
TaskA_reachability,week2,11,16384,8,8,BFS,1.0,1.0
TaskA_reachability,week2,11,16384,8,8,FCN,0.974,0.9972139999999999
TaskA_reachability,week2,11,16384,8,8,GNN_L4,1.0,0.9999999999999999
TaskA_reachability,week2,11,16384,8,8,GNN_L8,0.9995,1.0
TaskA_reachability,week2,11,16384,8,8,GNN_L12,1.0,1.0
TaskA_reachability,week2,11,16384,8,8,GNN_L16,0.9985,0.999916
TaskA_reachability,week2,11,16384,8,10,BFS,1.0,1.0
TaskA_reachability,week2,11,16384,8,10,FCN,0.763,0.790252
TaskA_reachability,week2,11,16384,8,10,GNN_L4,0.997,0.999938
TaskA_reachability,week2,11,16384,8,10,GNN_L8,0.9965,0.9993135
TaskA_reachability,week2,11,16384,8,10,GNN_L12,0.997,0.997996
TaskA_reachability,week2,11,16384,8,10,GNN_L16,0.9965,0.9992085
TaskA_reachability,week2,11,16384,8,12,BFS,1.0,1.0
TaskA_reachability,week2,11,16384,8,12,FCN,0.756,0.7896825000000001
TaskA_reachability,week2,11,16384,8,12,GNN_L4,0.9945,0.999781
TaskA_reachability,week2,11,16384,8,12,GNN_L8,0.992,0.997961
TaskA_reachability,week2,11,16384,8,12,GNN_L12,0.996,0.9986389999999999
TaskA_reachability,week2,11,16384,8,12,GNN_L16,0.9915,0.9980475000000001
TaskA_reachability,week2,11,16384,8,16,BFS,1.0,1.0
TaskA_reachability,week2,11,16384,8,16,FCN,0.7635,0.804756
TaskA_reachability,week2,11,16384,8,16,GNN_L4,0.9755,0.9985
TaskA_reachability,week2,11,16384,8,16,GNN_L8,0.975,0.988991
TaskA_reachability,week2,11,16384,8,16,GNN_L12,0.9685,0.9839525
TaskA_reachability,week2,11,16384,8,16,GNN_L16,0.98,0.9935054999999999
TaskA_reachability,week2,11,16384,8,20,BFS,1.0,1.0
TaskA_reachability,week2,11,16384,8,20,FCN,0.75,0.7993224999999998
TaskA_reachability,week2,11,16384,8,20,GNN_L4,0.967,0.9963765000000001
TaskA_reachability,week2,11,16384,8,20,GNN_L8,0.9545,0.981582
TaskA_reachability,week2,11,16384,8,20,GNN_L12,0.9595,0.9765135
TaskA_reachability,week2,11,16384,8,20,GNN_L16,0.962,0.9894095000000002
TaskA_reachability,week2,11,16384,8,24,BFS,1.0,1.0
TaskA_reachability,week2,11,16384,8,24,FCN,0.75,0.7991085
TaskA_reachability,week2,11,16384,8,24,GNN_L4,0.955,0.9962869999999999
TaskA_reachability,week2,11,16384,8,24,GNN_L8,0.945,0.97851
TaskA_reachability,week2,11,16384,8,24,GNN_L12,0.947,0.967757
TaskA_reachability,week2,11,16384,8,24,GNN_L16,0.961,0.9859789999999999
TaskA_reachability,week2,17,256,8,8,BFS,1.0,1.0
TaskA_reachability,week2,17,256,8,8,FCN,0.8365,0.927545
TaskA_reachability,week2,17,256,8,8,GNN_L4,0.9615,0.9967299999999999
TaskA_reachability,week2,17,256,8,8,GNN_L8,0.8335,0.9131795000000001
TaskA_reachability,week2,17,256,8,8,GNN_L12,0.967,0.9876754999999999
TaskA_reachability,week2,17,256,8,8,GNN_L16,0.9605,0.977099
TaskA_reachability,week2,17,256,8,10,BFS,1.0,1.0
TaskA_reachability,week2,17,256,8,10,FCN,0.7555,0.844498
TaskA_reachability,week2,17,256,8,10,GNN_L4,0.93,0.995337
TaskA_reachability,week2,17,256,8,10,GNN_L8,0.7815,0.8585930000000002
TaskA_reachability,week2,17,256,8,10,GNN_L12,0.9605,0.9779549999999999
TaskA_reachability,week2,17,256,8,10,GNN_L16,0.9535,0.975309
TaskA_reachability,week2,17,256,8,12,BFS,1.0,1.0
TaskA_reachability,week2,17,256,8,12,FCN,0.754,0.8460589999999999
TaskA_reachability,week2,17,256,8,12,GNN_L4,0.9115,0.994941
TaskA_reachability,week2,17,256,8,12,GNN_L8,0.7745,0.843321
TaskA_reachability,week2,17,256,8,12,GNN_L12,0.942,0.9636799999999999
TaskA_reachability,week2,17,256,8,12,GNN_L16,0.941,0.9574409999999999
TaskA_reachability,week2,17,256,8,16,BFS,1.0,1.0
TaskA_reachability,week2,17,256,8,16,FCN,0.765,0.868886
TaskA_reachability,week2,17,256,8,16,GNN_L4,0.875,0.9953369999999999
TaskA_reachability,week2,17,256,8,16,GNN_L8,0.7305,0.782602
TaskA_reachability,week2,17,256,8,16,GNN_L12,0.9155,0.9417085
TaskA_reachability,week2,17,256,8,16,GNN_L16,0.913,0.9345140000000001
TaskA_reachability,week2,17,256,8,20,BFS,1.0,1.0
TaskA_reachability,week2,17,256,8,20,FCN,0.7435,0.8674999999999999
TaskA_reachability,week2,17,256,8,20,GNN_L4,0.8295,0.9948230000000001
TaskA_reachability,week2,17,256,8,20,GNN_L8,0.755,0.800535
TaskA_reachability,week2,17,256,8,20,GNN_L12,0.892,0.9312535
TaskA_reachability,week2,17,256,8,20,GNN_L16,0.8855,0.9069175
TaskA_reachability,week2,17,256,8,24,BFS,1.0,1.0
TaskA_reachability,week2,17,256,8,24,FCN,0.676,0.875559
TaskA_reachability,week2,17,256,8,24,GNN_L4,0.8105,0.9943685000000001
TaskA_reachability,week2,17,256,8,24,GNN_L8,0.7675,0.7871069999999999
TaskA_reachability,week2,17,256,8,24,GNN_L12,0.855,0.896911
TaskA_reachability,week2,17,256,8,24,GNN_L16,0.856,0.8678600000000001
TaskA_reachability,week2,17,1024,8,8,BFS,1.0,1.0
TaskA_reachability,week2,17,1024,8,8,FCN,0.886,0.9597769999999999
TaskA_reachability,week2,17,1024,8,8,GNN_L4,0.995,0.999082
TaskA_reachability,week2,17,1024,8,8,GNN_L8,0.994,0.999098
TaskA_reachability,week2,17,1024,8,8,GNN_L12,0.9935,0.99681
TaskA_reachability,week2,17,1024,8,8,GNN_L16,0.973,0.9950925
TaskA_reachability,week2,17,1024,8,10,BFS,1.0,1.0
TaskA_reachability,week2,17,1024,8,10,FCN,0.7545,0.823245
TaskA_reachability,week2,17,1024,8,10,GNN_L4,0.986,0.9977770000000001
TaskA_reachability,week2,17,1024,8,10,GNN_L8,0.986,0.9976464999999999
TaskA_reachability,week2,17,1024,8,10,GNN_L12,0.9835,0.986371
TaskA_reachability,week2,17,1024,8,10,GNN_L16,0.972,0.986437
TaskA_reachability,week2,17,1024,8,12,BFS,1.0,1.0
TaskA_reachability,week2,17,1024,8,12,FCN,0.744,0.8219544999999999
TaskA_reachability,week2,17,1024,8,12,GNN_L4,0.9795,0.99652
TaskA_reachability,week2,17,1024,8,12,GNN_L8,0.9765,0.9969285
TaskA_reachability,week2,17,1024,8,12,GNN_L12,0.9805,0.9872265
TaskA_reachability,week2,17,1024,8,12,GNN_L16,0.974,0.9828715
TaskA_reachability,week2,17,1024,8,16,BFS,1.0,1.0
TaskA_reachability,week2,17,1024,8,16,FCN,0.749,0.8327875
TaskA_reachability,week2,17,1024,8,16,GNN_L4,0.962,0.9964635
TaskA_reachability,week2,17,1024,8,16,GNN_L8,0.969,0.9946924999999998
TaskA_reachability,week2,17,1024,8,16,GNN_L12,0.9605,0.9680875
TaskA_reachability,week2,17,1024,8,16,GNN_L16,0.969,0.975449
TaskA_reachability,week2,17,1024,8,20,BFS,1.0,1.0
TaskA_reachability,week2,17,1024,8,20,FCN,0.7345,0.8118335
TaskA_reachability,week2,17,1024,8,20,GNN_L4,0.951,0.9962774999999999
TaskA_reachability,week2,17,1024,8,20,GNN_L8,0.9605,0.9888109999999999
TaskA_reachability,week2,17,1024,8,20,GNN_L12,0.9565,0.966588
TaskA_reachability,week2,17,1024,8,20,GNN_L16,0.97,0.9790085000000001
TaskA_reachability,week2,17,1024,8,24,BFS,1.0,1.0
TaskA_reachability,week2,17,1024,8,24,FCN,0.7695,0.8420805
TaskA_reachability,week2,17,1024,8,24,GNN_L4,0.9545,0.9965565000000001
TaskA_reachability,week2,17,1024,8,24,GNN_L8,0.9635,0.991049
TaskA_reachability,week2,17,1024,8,24,GNN_L12,0.95,0.9640629999999999
TaskA_reachability,week2,17,1024,8,24,GNN_L16,0.97,0.9779194999999999
TaskA_reachability,week2,17,4096,8,8,BFS,1.0,1.0
TaskA_reachability,week2,17,4096,8,8,FCN,0.953,0.992792
TaskA_reachability,week2,17,4096,8,8,GNN_L4,0.9985,0.999997
TaskA_reachability,week2,17,4096,8,8,GNN_L8,0.9985,0.999781
TaskA_reachability,week2,17,4096,8,8,GNN_L12,0.996,0.9988539999999999
TaskA_reachability,week2,17,4096,8,8,GNN_L16,0.9965,0.9991895
TaskA_reachability,week2,17,4096,8,10,BFS,1.0,1.0
TaskA_reachability,week2,17,4096,8,10,FCN,0.7435,0.8074155
TaskA_reachability,week2,17,4096,8,10,GNN_L4,0.985,0.998792
TaskA_reachability,week2,17,4096,8,10,GNN_L8,0.9885,0.996759
TaskA_reachability,week2,17,4096,8,10,GNN_L12,0.9835,0.9954080000000001
TaskA_reachability,week2,17,4096,8,10,GNN_L16,0.991,0.997088
TaskA_reachability,week2,17,4096,8,12,BFS,1.0,1.0
TaskA_reachability,week2,17,4096,8,12,FCN,0.7275,0.7977115
TaskA_reachability,week2,17,4096,8,12,GNN_L4,0.973,0.9988809999999999
TaskA_reachability,week2,17,4096,8,12,GNN_L8,0.982,0.9949284999999999
TaskA_reachability,week2,17,4096,8,12,GNN_L12,0.9765,0.992131
TaskA_reachability,week2,17,4096,8,12,GNN_L16,0.985,0.9911249999999999
TaskA_reachability,week2,17,4096,8,16,BFS,1.0,1.0
TaskA_reachability,week2,17,4096,8,16,FCN,0.7235,0.7934450000000001
TaskA_reachability,week2,17,4096,8,16,GNN_L4,0.969,0.9973829999999999
TaskA_reachability,week2,17,4096,8,16,GNN_L8,0.9725,0.991152
TaskA_reachability,week2,17,4096,8,16,GNN_L12,0.9565,0.984789
TaskA_reachability,week2,17,4096,8,16,GNN_L16,0.979,0.9867289999999999
TaskA_reachability,week2,17,4096,8,20,BFS,1.0,1.0
TaskA_reachability,week2,17,4096,8,20,FCN,0.6985,0.7616164999999999
TaskA_reachability,week2,17,4096,8,20,GNN_L4,0.954,0.996119
TaskA_reachability,week2,17,4096,8,20,GNN_L8,0.949,0.9858169999999999
TaskA_reachability,week2,17,4096,8,20,GNN_L12,0.9525,0.9811894999999999
TaskA_reachability,week2,17,4096,8,20,GNN_L16,0.9745,0.9803869999999999
TaskA_reachability,week2,17,4096,8,24,BFS,1.0,1.0
TaskA_reachability,week2,17,4096,8,24,FCN,0.7035,0.7669585
TaskA_reachability,week2,17,4096,8,24,GNN_L4,0.947,0.994754
TaskA_reachability,week2,17,4096,8,24,GNN_L8,0.94,0.9883085
TaskA_reachability,week2,17,4096,8,24,GNN_L12,0.9395,0.9706285000000001
TaskA_reachability,week2,17,4096,8,24,GNN_L16,0.974,0.980347
TaskA_reachability,week2,17,16384,8,8,BFS,1.0,1.0
TaskA_reachability,week2,17,16384,8,8,FCN,0.9725,0.997884
TaskA_reachability,week2,17,16384,8,8,GNN_L4,1.0,1.0
TaskA_reachability,week2,17,16384,8,8,GNN_L8,0.9995,0.999998
TaskA_reachability,week2,17,16384,8,8,GNN_L12,0.9995,0.999922
TaskA_reachability,week2,17,16384,8,8,GNN_L16,0.9995,0.999902
TaskA_reachability,week2,17,16384,8,10,BFS,1.0,1.0
TaskA_reachability,week2,17,16384,8,10,FCN,0.738,0.7784665
TaskA_reachability,week2,17,16384,8,10,GNN_L4,0.9935,0.99983
TaskA_reachability,week2,17,16384,8,10,GNN_L8,0.9965,0.9992844999999999
TaskA_reachability,week2,17,16384,8,10,GNN_L12,0.996,0.9986769999999999
TaskA_reachability,week2,17,16384,8,10,GNN_L16,0.9965,0.997459
TaskA_reachability,week2,17,16384,8,12,BFS,1.0,1.0
TaskA_reachability,week2,17,16384,8,12,FCN,0.7355,0.7723475
TaskA_reachability,week2,17,16384,8,12,GNN_L4,0.985,0.9997845000000001
TaskA_reachability,week2,17,16384,8,12,GNN_L8,0.9915,0.9995669999999999
TaskA_reachability,week2,17,16384,8,12,GNN_L12,0.992,0.9982725
TaskA_reachability,week2,17,16384,8,12,GNN_L16,0.9895,0.9961995
TaskA_reachability,week2,17,16384,8,16,BFS,1.0,1.0
TaskA_reachability,week2,17,16384,8,16,FCN,0.723,0.7674690000000001
TaskA_reachability,week2,17,16384,8,16,GNN_L4,0.9725,0.999644
TaskA_reachability,week2,17,16384,8,16,GNN_L8,0.983,0.9963755
TaskA_reachability,week2,17,16384,8,16,GNN_L12,0.9835,0.9928705
TaskA_reachability,week2,17,16384,8,16,GNN_L16,0.981,0.9910095000000001
TaskA_reachability,week2,17,16384,8,20,BFS,1.0,1.0
TaskA_reachability,week2,17,16384,8,20,FCN,0.721,0.775613
TaskA_reachability,week2,17,16384,8,20,GNN_L4,0.967,0.9990575
TaskA_reachability,week2,17,16384,8,20,GNN_L8,0.9765,0.994405
TaskA_reachability,week2,17,16384,8,20,GNN_L12,0.975,0.9919020000000001
TaskA_reachability,week2,17,16384,8,20,GNN_L16,0.977,0.989589
TaskA_reachability,week2,17,16384,8,24,BFS,1.0,1.0
TaskA_reachability,week2,17,16384,8,24,FCN,0.705,0.7353195000000001
TaskA_reachability,week2,17,16384,8,24,GNN_L4,0.9475,0.9980484999999999
TaskA_reachability,week2,17,16384,8,24,GNN_L8,0.955,0.990316
TaskA_reachability,week2,17,16384,8,24,GNN_L12,0.9545,0.9844145
TaskA_reachability,week2,17,16384,8,24,GNN_L16,0.953,0.9762099999999999
TaskA_reachability,week2,23,256,8,8,BFS,1.0,1.0
TaskA_reachability,week2,23,256,8,8,FCN,0.8395,0.9252499999999999
TaskA_reachability,week2,23,256,8,8,GNN_L4,0.9945,0.998561
TaskA_reachability,week2,23,256,8,8,GNN_L8,0.9645,0.9927324999999999
TaskA_reachability,week2,23,256,8,8,GNN_L12,0.946,0.978286
TaskA_reachability,week2,23,256,8,8,GNN_L16,0.9525,0.9730900000000001
TaskA_reachability,week2,23,256,8,10,BFS,1.0,1.0
TaskA_reachability,week2,23,256,8,10,FCN,0.7535,0.8229105
TaskA_reachability,week2,23,256,8,10,GNN_L4,0.9845,0.997884
TaskA_reachability,week2,23,256,8,10,GNN_L8,0.953,0.9854815
TaskA_reachability,week2,23,256,8,10,GNN_L12,0.9505,0.9679865000000001
TaskA_reachability,week2,23,256,8,10,GNN_L16,0.9475,0.9538115
TaskA_reachability,week2,23,256,8,12,BFS,1.0,1.0
TaskA_reachability,week2,23,256,8,12,FCN,0.771,0.8424749999999999
TaskA_reachability,week2,23,256,8,12,GNN_L4,0.9835,0.998643
TaskA_reachability,week2,23,256,8,12,GNN_L8,0.926,0.9702084999999998
TaskA_reachability,week2,23,256,8,12,GNN_L12,0.921,0.9391729999999999
TaskA_reachability,week2,23,256,8,12,GNN_L16,0.931,0.9348099999999999
TaskA_reachability,week2,23,256,8,16,BFS,1.0,1.0
TaskA_reachability,week2,23,256,8,16,FCN,0.763,0.848462
TaskA_reachability,week2,23,256,8,16,GNN_L4,0.961,0.997949
TaskA_reachability,week2,23,256,8,16,GNN_L8,0.898,0.959571
TaskA_reachability,week2,23,256,8,16,GNN_L12,0.8905,0.9159535
TaskA_reachability,week2,23,256,8,16,GNN_L16,0.909,0.9139919999999999
TaskA_reachability,week2,23,256,8,20,BFS,1.0,1.0
TaskA_reachability,week2,23,256,8,20,FCN,0.763,0.8683919999999999
TaskA_reachability,week2,23,256,8,20,GNN_L4,0.94,0.9963245000000001
TaskA_reachability,week2,23,256,8,20,GNN_L8,0.8605,0.9563909999999999
TaskA_reachability,week2,23,256,8,20,GNN_L12,0.8485,0.8965964999999999
TaskA_reachability,week2,23,256,8,20,GNN_L16,0.8805,0.885929
TaskA_reachability,week2,23,256,8,24,BFS,1.0,1.0
TaskA_reachability,week2,23,256,8,24,FCN,0.728,0.8642675
TaskA_reachability,week2,23,256,8,24,GNN_L4,0.9375,0.9969545
TaskA_reachability,week2,23,256,8,24,GNN_L8,0.824,0.9345375
TaskA_reachability,week2,23,256,8,24,GNN_L12,0.811,0.8621605
TaskA_reachability,week2,23,256,8,24,GNN_L16,0.8505,0.856525
TaskA_reachability,week2,23,1024,8,8,BFS,1.0,1.0
TaskA_reachability,week2,23,1024,8,8,FCN,0.9125,0.9801
TaskA_reachability,week2,23,1024,8,8,GNN_L4,0.992,0.999073
TaskA_reachability,week2,23,1024,8,8,GNN_L8,0.9775,0.9920579999999999
TaskA_reachability,week2,23,1024,8,8,GNN_L12,0.9685,0.9877579999999999
TaskA_reachability,week2,23,1024,8,8,GNN_L16,0.976,0.9835670000000001
TaskA_reachability,week2,23,1024,8,10,BFS,1.0,1.0
TaskA_reachability,week2,23,1024,8,10,FCN,0.7135,0.7931145
TaskA_reachability,week2,23,1024,8,10,GNN_L4,0.9835,0.9976054999999999
TaskA_reachability,week2,23,1024,8,10,GNN_L8,0.9675,0.9785465
TaskA_reachability,week2,23,1024,8,10,GNN_L12,0.96,0.968939
TaskA_reachability,week2,23,1024,8,10,GNN_L16,0.97,0.9747080000000001
TaskA_reachability,week2,23,1024,8,12,BFS,1.0,1.0
TaskA_reachability,week2,23,1024,8,12,FCN,0.698,0.762978
TaskA_reachability,week2,23,1024,8,12,GNN_L4,0.9835,0.9977210000000001
TaskA_reachability,week2,23,1024,8,12,GNN_L8,0.9705,0.9700235
TaskA_reachability,week2,23,1024,8,12,GNN_L12,0.9645,0.9663485
TaskA_reachability,week2,23,1024,8,12,GNN_L16,0.9745,0.973274
TaskA_reachability,week2,23,1024,8,16,BFS,1.0,1.0
TaskA_reachability,week2,23,1024,8,16,FCN,0.7445,0.8154934999999999
TaskA_reachability,week2,23,1024,8,16,GNN_L4,0.9685,0.9967339999999999
TaskA_reachability,week2,23,1024,8,16,GNN_L8,0.963,0.9750584999999998
TaskA_reachability,week2,23,1024,8,16,GNN_L12,0.9595,0.9664189999999999
TaskA_reachability,week2,23,1024,8,16,GNN_L16,0.9685,0.9769285000000001
TaskA_reachability,week2,23,1024,8,20,BFS,1.0,1.0
TaskA_reachability,week2,23,1024,8,20,FCN,0.703,0.7630785
TaskA_reachability,week2,23,1024,8,20,GNN_L4,0.966,0.995251
TaskA_reachability,week2,23,1024,8,20,GNN_L8,0.963,0.9754285
TaskA_reachability,week2,23,1024,8,20,GNN_L12,0.9665,0.978362
TaskA_reachability,week2,23,1024,8,20,GNN_L16,0.9695,0.9776410000000002
TaskA_reachability,week2,23,1024,8,24,BFS,1.0,1.0
TaskA_reachability,week2,23,1024,8,24,FCN,0.7265,0.7795529999999999
TaskA_reachability,week2,23,1024,8,24,GNN_L4,0.947,0.9914585
TaskA_reachability,week2,23,1024,8,24,GNN_L8,0.9485,0.9738525
TaskA_reachability,week2,23,1024,8,24,GNN_L12,0.959,0.9719415
TaskA_reachability,week2,23,1024,8,24,GNN_L16,0.962,0.9708389999999999
TaskA_reachability,week2,23,4096,8,8,BFS,1.0,1.0
TaskA_reachability,week2,23,4096,8,8,FCN,0.9555,0.9928889999999999
TaskA_reachability,week2,23,4096,8,8,GNN_L4,0.9945,0.999214
TaskA_reachability,week2,23,4096,8,8,GNN_L8,0.9985,0.999993
TaskA_reachability,week2,23,4096,8,8,GNN_L12,0.9965,0.9990435
TaskA_reachability,week2,23,4096,8,8,GNN_L16,0.987,0.98661
TaskA_reachability,week2,23,4096,8,10,BFS,1.0,1.0
TaskA_reachability,week2,23,4096,8,10,FCN,0.7555,0.810377
TaskA_reachability,week2,23,4096,8,10,GNN_L4,0.982,0.9983995
TaskA_reachability,week2,23,4096,8,10,GNN_L8,0.987,0.9932925000000001
TaskA_reachability,week2,23,4096,8,10,GNN_L12,0.991,0.9976925
TaskA_reachability,week2,23,4096,8,10,GNN_L16,0.965,0.9650384999999999
TaskA_reachability,week2,23,4096,8,12,BFS,1.0,1.0
TaskA_reachability,week2,23,4096,8,12,FCN,0.7225,0.7836529999999999
TaskA_reachability,week2,23,4096,8,12,GNN_L4,0.977,0.997925
TaskA_reachability,week2,23,4096,8,12,GNN_L8,0.97,0.985977
TaskA_reachability,week2,23,4096,8,12,GNN_L12,0.9875,0.995636
TaskA_reachability,week2,23,4096,8,12,GNN_L16,0.9485,0.948584
TaskA_reachability,week2,23,4096,8,16,BFS,1.0,1.0
TaskA_reachability,week2,23,4096,8,16,FCN,0.73,0.79097
TaskA_reachability,week2,23,4096,8,16,GNN_L4,0.973,0.9972285
TaskA_reachability,week2,23,4096,8,16,GNN_L8,0.949,0.976024
TaskA_reachability,week2,23,4096,8,16,GNN_L12,0.977,0.9885385
TaskA_reachability,week2,23,4096,8,16,GNN_L16,0.921,0.9208419999999999
TaskA_reachability,week2,23,4096,8,20,BFS,1.0,1.0
TaskA_reachability,week2,23,4096,8,20,FCN,0.696,0.737272
TaskA_reachability,week2,23,4096,8,20,GNN_L4,0.9605,0.9950264999999999
TaskA_reachability,week2,23,4096,8,20,GNN_L8,0.9175,0.953921
TaskA_reachability,week2,23,4096,8,20,GNN_L12,0.959,0.9773569999999999
TaskA_reachability,week2,23,4096,8,20,GNN_L16,0.8985,0.8983984999999999
TaskA_reachability,week2,23,4096,8,24,BFS,1.0,1.0
TaskA_reachability,week2,23,4096,8,24,FCN,0.701,0.738714
TaskA_reachability,week2,23,4096,8,24,GNN_L4,0.9575,0.997505
TaskA_reachability,week2,23,4096,8,24,GNN_L8,0.8975,0.941356
TaskA_reachability,week2,23,4096,8,24,GNN_L12,0.955,0.9703555
TaskA_reachability,week2,23,4096,8,24,GNN_L16,0.874,0.875
TaskA_reachability,week2,23,16384,8,8,BFS,1.0,1.0
TaskA_reachability,week2,23,16384,8,8,FCN,0.985,0.998942
TaskA_reachability,week2,23,16384,8,8,GNN_L4,0.999,0.999997
TaskA_reachability,week2,23,16384,8,8,GNN_L8,1.0,1.0
TaskA_reachability,week2,23,16384,8,8,GNN_L12,1.0,1.0
TaskA_reachability,week2,23,16384,8,8,GNN_L16,0.999,0.998702
TaskA_reachability,week2,23,16384,8,10,BFS,1.0,1.0
TaskA_reachability,week2,23,16384,8,10,FCN,0.7405,0.785257
TaskA_reachability,week2,23,16384,8,10,GNN_L4,0.996,0.999891
TaskA_reachability,week2,23,16384,8,10,GNN_L8,0.9985,0.999997
TaskA_reachability,week2,23,16384,8,10,GNN_L12,0.998,0.999437
TaskA_reachability,week2,23,16384,8,10,GNN_L16,0.994,0.9981479999999999
TaskA_reachability,week2,23,16384,8,12,BFS,1.0,1.0
TaskA_reachability,week2,23,16384,8,12,FCN,0.748,0.805867
TaskA_reachability,week2,23,16384,8,12,GNN_L4,0.992,0.999829
TaskA_reachability,week2,23,16384,8,12,GNN_L8,0.996,0.9994314999999999
TaskA_reachability,week2,23,16384,8,12,GNN_L12,0.994,0.997798
TaskA_reachability,week2,23,16384,8,12,GNN_L16,0.988,0.9983489999999999
TaskA_reachability,week2,23,16384,8,16,BFS,1.0,1.0
TaskA_reachability,week2,23,16384,8,16,FCN,0.747,0.802482
TaskA_reachability,week2,23,16384,8,16,GNN_L4,0.976,0.998515
TaskA_reachability,week2,23,16384,8,16,GNN_L8,0.9795,0.992515
TaskA_reachability,week2,23,16384,8,16,GNN_L12,0.9765,0.9868574999999999
TaskA_reachability,week2,23,16384,8,16,GNN_L16,0.9725,0.9871285000000001
TaskA_reachability,week2,23,16384,8,20,BFS,1.0,1.0
TaskA_reachability,week2,23,16384,8,20,FCN,0.7495,0.7957805000000001
TaskA_reachability,week2,23,16384,8,20,GNN_L4,0.967,0.997617
TaskA_reachability,week2,23,16384,8,20,GNN_L8,0.9685,0.9869425
TaskA_reachability,week2,23,16384,8,20,GNN_L12,0.9645,0.9784930000000001
TaskA_reachability,week2,23,16384,8,20,GNN_L16,0.97,0.981048
TaskA_reachability,week2,23,16384,8,24,BFS,1.0,1.0
TaskA_reachability,week2,23,16384,8,24,FCN,0.7595,0.8156885
TaskA_reachability,week2,23,16384,8,24,GNN_L4,0.952,0.996764
TaskA_reachability,week2,23,16384,8,24,GNN_L8,0.951,0.9820695
TaskA_reachability,week2,23,16384,8,24,GNN_L12,0.9455,0.967442
TaskA_reachability,week2,23,16384,8,24,GNN_L16,0.9515,0.968579
TaskA_reachability,week2,29,256,8,8,BFS,1.0,1.0
TaskA_reachability,week2,29,256,8,8,FCN,0.836,0.918342
TaskA_reachability,week2,29,256,8,8,GNN_L4,0.966,0.986135
TaskA_reachability,week2,29,256,8,8,GNN_L8,0.974,0.9858749999999998
TaskA_reachability,week2,29,256,8,8,GNN_L12,0.957,0.9903394999999999
TaskA_reachability,week2,29,256,8,8,GNN_L16,0.9425,0.939413
TaskA_reachability,week2,29,256,8,10,BFS,1.0,1.0
TaskA_reachability,week2,29,256,8,10,FCN,0.7565,0.8356809999999999
TaskA_reachability,week2,29,256,8,10,GNN_L4,0.9725,0.9900790000000002
TaskA_reachability,week2,29,256,8,10,GNN_L8,0.9795,0.9920120000000001
TaskA_reachability,week2,29,256,8,10,GNN_L12,0.959,0.9861130000000001
TaskA_reachability,week2,29,256,8,10,GNN_L16,0.9615,0.9630354999999999
TaskA_reachability,week2,29,256,8,12,BFS,1.0,1.0
TaskA_reachability,week2,29,256,8,12,FCN,0.7595,0.859048
TaskA_reachability,week2,29,256,8,12,GNN_L4,0.9735,0.990912
TaskA_reachability,week2,29,256,8,12,GNN_L8,0.9815,0.9930684999999999
TaskA_reachability,week2,29,256,8,12,GNN_L12,0.9445,0.973825
TaskA_reachability,week2,29,256,8,12,GNN_L16,0.953,0.9605575
TaskA_reachability,week2,29,256,8,16,BFS,1.0,1.0
TaskA_reachability,week2,29,256,8,16,FCN,0.7615,0.841108
TaskA_reachability,week2,29,256,8,16,GNN_L4,0.9715,0.991914
TaskA_reachability,week2,29,256,8,16,GNN_L8,0.9725,0.9881985
TaskA_reachability,week2,29,256,8,16,GNN_L12,0.9115,0.9436154999999999
TaskA_reachability,week2,29,256,8,16,GNN_L16,0.9425,0.9446105
TaskA_reachability,week2,29,256,8,20,BFS,1.0,1.0
TaskA_reachability,week2,29,256,8,20,FCN,0.766,0.849283
TaskA_reachability,week2,29,256,8,20,GNN_L4,0.9575,0.9894509999999999
TaskA_reachability,week2,29,256,8,20,GNN_L8,0.952,0.9798984999999999
TaskA_reachability,week2,29,256,8,20,GNN_L12,0.868,0.9230739999999998
TaskA_reachability,week2,29,256,8,20,GNN_L16,0.916,0.921334
TaskA_reachability,week2,29,256,8,24,BFS,1.0,1.0
TaskA_reachability,week2,29,256,8,24,FCN,0.7385,0.83753
TaskA_reachability,week2,29,256,8,24,GNN_L4,0.949,0.9884109999999999
TaskA_reachability,week2,29,256,8,24,GNN_L8,0.932,0.965097
TaskA_reachability,week2,29,256,8,24,GNN_L12,0.838,0.9027365
TaskA_reachability,week2,29,256,8,24,GNN_L16,0.9025,0.9044854999999998
TaskA_reachability,week2,29,1024,8,8,BFS,1.0,1.0
TaskA_reachability,week2,29,1024,8,8,FCN,0.909,0.975177
TaskA_reachability,week2,29,1024,8,8,GNN_L4,0.9785,0.995259
TaskA_reachability,week2,29,1024,8,8,GNN_L8,0.979,0.990069
TaskA_reachability,week2,29,1024,8,8,GNN_L12,0.971,0.9891130000000001
TaskA_reachability,week2,29,1024,8,8,GNN_L16,0.9895,0.9960565
TaskA_reachability,week2,29,1024,8,10,BFS,1.0,1.0
TaskA_reachability,week2,29,1024,8,10,FCN,0.7545,0.8069845
TaskA_reachability,week2,29,1024,8,10,GNN_L4,0.964,0.9914669999999999
TaskA_reachability,week2,29,1024,8,10,GNN_L8,0.972,0.986893
TaskA_reachability,week2,29,1024,8,10,GNN_L12,0.9785,0.989724
TaskA_reachability,week2,29,1024,8,10,GNN_L16,0.9795,0.988359
TaskA_reachability,week2,29,1024,8,12,BFS,1.0,1.0
TaskA_reachability,week2,29,1024,8,12,FCN,0.7735,0.8477105
TaskA_reachability,week2,29,1024,8,12,GNN_L4,0.95,0.9906499999999999
TaskA_reachability,week2,29,1024,8,12,GNN_L8,0.9635,0.9890940000000001
TaskA_reachability,week2,29,1024,8,12,GNN_L12,0.9745,0.9854905
TaskA_reachability,week2,29,1024,8,12,GNN_L16,0.9585,0.9747685
TaskA_reachability,week2,29,1024,8,16,BFS,1.0,1.0
TaskA_reachability,week2,29,1024,8,16,FCN,0.746,0.8248605
TaskA_reachability,week2,29,1024,8,16,GNN_L4,0.9475,0.989252
TaskA_reachability,week2,29,1024,8,16,GNN_L8,0.955,0.985512
TaskA_reachability,week2,29,1024,8,16,GNN_L12,0.969,0.9741810000000001
TaskA_reachability,week2,29,1024,8,16,GNN_L16,0.9465,0.9598625
TaskA_reachability,week2,29,1024,8,20,BFS,1.0,1.0
TaskA_reachability,week2,29,1024,8,20,FCN,0.75,0.835383
TaskA_reachability,week2,29,1024,8,20,GNN_L4,0.938,0.988637
TaskA_reachability,week2,29,1024,8,20,GNN_L8,0.948,0.9849190000000001
TaskA_reachability,week2,29,1024,8,20,GNN_L12,0.9645,0.9783940000000001
TaskA_reachability,week2,29,1024,8,20,GNN_L16,0.9165,0.9329355
TaskA_reachability,week2,29,1024,8,24,BFS,1.0,1.0
TaskA_reachability,week2,29,1024,8,24,FCN,0.72,0.7980180000000001
TaskA_reachability,week2,29,1024,8,24,GNN_L4,0.926,0.991651
TaskA_reachability,week2,29,1024,8,24,GNN_L8,0.9315,0.981883
TaskA_reachability,week2,29,1024,8,24,GNN_L12,0.9445,0.963603
TaskA_reachability,week2,29,1024,8,24,GNN_L16,0.8835,0.900161
TaskA_reachability,week2,29,4096,8,8,BFS,1.0,1.0
TaskA_reachability,week2,29,4096,8,8,FCN,0.9535,0.992173
TaskA_reachability,week2,29,4096,8,8,GNN_L4,0.9965,0.999911
TaskA_reachability,week2,29,4096,8,8,GNN_L8,0.9975,0.999489
TaskA_reachability,week2,29,4096,8,8,GNN_L12,0.9975,0.999746
TaskA_reachability,week2,29,4096,8,8,GNN_L16,0.9945,0.999215
TaskA_reachability,week2,29,4096,8,10,BFS,1.0,1.0
TaskA_reachability,week2,29,4096,8,10,FCN,0.7605,0.8089875000000001
TaskA_reachability,week2,29,4096,8,10,GNN_L4,0.991,0.9983884999999999
TaskA_reachability,week2,29,4096,8,10,GNN_L8,0.9915,0.998004
TaskA_reachability,week2,29,4096,8,10,GNN_L12,0.9925,0.9963839999999999
TaskA_reachability,week2,29,4096,8,10,GNN_L16,0.984,0.996217
TaskA_reachability,week2,29,4096,8,12,BFS,1.0,1.0
TaskA_reachability,week2,29,4096,8,12,FCN,0.737,0.8037755
TaskA_reachability,week2,29,4096,8,12,GNN_L4,0.9845,0.9989534999999999
TaskA_reachability,week2,29,4096,8,12,GNN_L8,0.987,0.9953415
TaskA_reachability,week2,29,4096,8,12,GNN_L12,0.9785,0.9870460000000001
TaskA_reachability,week2,29,4096,8,12,GNN_L16,0.985,0.9955815
TaskA_reachability,week2,29,4096,8,16,BFS,1.0,1.0
TaskA_reachability,week2,29,4096,8,16,FCN,0.761,0.8295815
TaskA_reachability,week2,29,4096,8,16,GNN_L4,0.9645,0.9972155
TaskA_reachability,week2,29,4096,8,16,GNN_L8,0.973,0.9955044999999999
TaskA_reachability,week2,29,4096,8,16,GNN_L12,0.954,0.975218
TaskA_reachability,week2,29,4096,8,16,GNN_L16,0.9685,0.9905445
TaskA_reachability,week2,29,4096,8,20,BFS,1.0,1.0
TaskA_reachability,week2,29,4096,8,20,FCN,0.736,0.810787
TaskA_reachability,week2,29,4096,8,20,GNN_L4,0.959,0.9988425
TaskA_reachability,week2,29,4096,8,20,GNN_L8,0.9725,0.9953505
TaskA_reachability,week2,29,4096,8,20,GNN_L12,0.9425,0.964036
TaskA_reachability,week2,29,4096,8,20,GNN_L16,0.976,0.987791
TaskA_reachability,week2,29,4096,8,24,BFS,1.0,1.0
TaskA_reachability,week2,29,4096,8,24,FCN,0.739,0.831326
TaskA_reachability,week2,29,4096,8,24,GNN_L4,0.9415,0.9975654999999999
TaskA_reachability,week2,29,4096,8,24,GNN_L8,0.9595,0.994343
TaskA_reachability,week2,29,4096,8,24,GNN_L12,0.9205,0.947252
TaskA_reachability,week2,29,4096,8,24,GNN_L16,0.968,0.978799
TaskA_reachability,week2,29,16384,8,8,BFS,1.0,1.0
TaskA_reachability,week2,29,16384,8,8,FCN,0.973,0.997572
TaskA_reachability,week2,29,16384,8,8,GNN_L4,0.9995,0.999998
TaskA_reachability,week2,29,16384,8,8,GNN_L8,1.0,1.0
TaskA_reachability,week2,29,16384,8,8,GNN_L12,1.0,1.0
TaskA_reachability,week2,29,16384,8,8,GNN_L16,0.995,0.9963375000000001
TaskA_reachability,week2,29,16384,8,10,BFS,1.0,1.0
TaskA_reachability,week2,29,16384,8,10,FCN,0.751,0.7741509999999999
TaskA_reachability,week2,29,16384,8,10,GNN_L4,0.997,0.9999300000000001
TaskA_reachability,week2,29,16384,8,10,GNN_L8,0.997,0.999988
TaskA_reachability,week2,29,16384,8,10,GNN_L12,0.991,0.9966999999999999
TaskA_reachability,week2,29,16384,8,10,GNN_L16,0.98,0.9864860000000001
TaskA_reachability,week2,29,16384,8,12,BFS,1.0,1.0
TaskA_reachability,week2,29,16384,8,12,FCN,0.753,0.800868
TaskA_reachability,week2,29,16384,8,12,GNN_L4,0.9965,0.9999609999999999
TaskA_reachability,week2,29,16384,8,12,GNN_L8,0.999,0.999996
TaskA_reachability,week2,29,16384,8,12,GNN_L12,0.994,0.9976020000000001
TaskA_reachability,week2,29,16384,8,12,GNN_L16,0.978,0.9820924999999999
TaskA_reachability,week2,29,16384,8,16,BFS,1.0,1.0
TaskA_reachability,week2,29,16384,8,16,FCN,0.7335,0.7774794999999999
TaskA_reachability,week2,29,16384,8,16,GNN_L4,0.9825,0.999777
TaskA_reachability,week2,29,16384,8,16,GNN_L8,0.994,0.998909
TaskA_reachability,week2,29,16384,8,16,GNN_L12,0.9755,0.9924195
TaskA_reachability,week2,29,16384,8,16,GNN_L16,0.9525,0.9599155
TaskA_reachability,week2,29,16384,8,20,BFS,1.0,1.0
TaskA_reachability,week2,29,16384,8,20,FCN,0.754,0.8034095
TaskA_reachability,week2,29,16384,8,20,GNN_L4,0.976,0.9995005
TaskA_reachability,week2,29,16384,8,20,GNN_L8,0.9845,0.996208
TaskA_reachability,week2,29,16384,8,20,GNN_L12,0.964,0.9836495000000001
TaskA_reachability,week2,29,16384,8,20,GNN_L16,0.938,0.942763
TaskA_reachability,week2,29,16384,8,24,BFS,1.0,1.0
TaskA_reachability,week2,29,16384,8,24,FCN,0.744,0.7933175
TaskA_reachability,week2,29,16384,8,24,GNN_L4,0.9545,0.9996069999999999
TaskA_reachability,week2,29,16384,8,24,GNN_L8,0.9705,0.9941395000000001
TaskA_reachability,week2,29,16384,8,24,GNN_L12,0.94,0.9778175
TaskA_reachability,week2,29,16384,8,24,GNN_L16,0.894,0.902378
TaskA_reachability,week2,37,256,8,8,BFS,1.0,1.0
TaskA_reachability,week2,37,256,8,8,FCN,0.781,0.9067419999999999
TaskA_reachability,week2,37,256,8,8,GNN_L4,0.965,0.993184
TaskA_reachability,week2,37,256,8,8,GNN_L8,0.944,0.983551
TaskA_reachability,week2,37,256,8,8,GNN_L12,0.911,0.9552575
TaskA_reachability,week2,37,256,8,8,GNN_L16,0.79,0.8972465
TaskA_reachability,week2,37,256,8,10,BFS,1.0,1.0
TaskA_reachability,week2,37,256,8,10,FCN,0.6895,0.8359449999999999
TaskA_reachability,week2,37,256,8,10,GNN_L4,0.93,0.9858069999999999
TaskA_reachability,week2,37,256,8,10,GNN_L8,0.927,0.9728915
TaskA_reachability,week2,37,256,8,10,GNN_L12,0.8915,0.9345245
TaskA_reachability,week2,37,256,8,10,GNN_L16,0.7725,0.8688400000000001
TaskA_reachability,week2,37,256,8,12,BFS,1.0,1.0
TaskA_reachability,week2,37,256,8,12,FCN,0.676,0.8153970000000001
TaskA_reachability,week2,37,256,8,12,GNN_L4,0.903,0.9765235
TaskA_reachability,week2,37,256,8,12,GNN_L8,0.909,0.9604915000000002
TaskA_reachability,week2,37,256,8,12,GNN_L12,0.873,0.9251234999999999
TaskA_reachability,week2,37,256,8,12,GNN_L16,0.7505,0.8316169999999999
TaskA_reachability,week2,37,256,8,16,BFS,1.0,1.0
TaskA_reachability,week2,37,256,8,16,FCN,0.6025,0.869116
TaskA_reachability,week2,37,256,8,16,GNN_L4,0.8735,0.9691425
TaskA_reachability,week2,37,256,8,16,GNN_L8,0.877,0.9497475
TaskA_reachability,week2,37,256,8,16,GNN_L12,0.849,0.900395
TaskA_reachability,week2,37,256,8,16,GNN_L16,0.754,0.8076079999999999
TaskA_reachability,week2,37,256,8,20,BFS,1.0,1.0
TaskA_reachability,week2,37,256,8,20,FCN,0.5965,0.8314649999999999
TaskA_reachability,week2,37,256,8,20,GNN_L4,0.845,0.9656309999999999
TaskA_reachability,week2,37,256,8,20,GNN_L8,0.8475,0.9267805
TaskA_reachability,week2,37,256,8,20,GNN_L12,0.831,0.8885059999999999
TaskA_reachability,week2,37,256,8,20,GNN_L16,0.735,0.777987
TaskA_reachability,week2,37,256,8,24,BFS,1.0,1.0
TaskA_reachability,week2,37,256,8,24,FCN,0.5855,0.8183505
TaskA_reachability,week2,37,256,8,24,GNN_L4,0.8175,0.9688205
TaskA_reachability,week2,37,256,8,24,GNN_L8,0.8115,0.9127609999999999
TaskA_reachability,week2,37,256,8,24,GNN_L12,0.8085,0.856414
TaskA_reachability,week2,37,256,8,24,GNN_L16,0.7285,0.762796
TaskA_reachability,week2,37,1024,8,8,BFS,1.0,1.0
TaskA_reachability,week2,37,1024,8,8,FCN,0.923,0.9797779999999999
TaskA_reachability,week2,37,1024,8,8,GNN_L4,0.99,0.9980005
TaskA_reachability,week2,37,1024,8,8,GNN_L8,0.9605,0.9921424999999999
TaskA_reachability,week2,37,1024,8,8,GNN_L12,0.993,0.99635
TaskA_reachability,week2,37,1024,8,8,GNN_L16,0.9705,0.9902835
TaskA_reachability,week2,37,1024,8,10,BFS,1.0,1.0
TaskA_reachability,week2,37,1024,8,10,FCN,0.72,0.7736765000000001
TaskA_reachability,week2,37,1024,8,10,GNN_L4,0.98,0.9968275
TaskA_reachability,week2,37,1024,8,10,GNN_L8,0.939,0.9851385000000001
TaskA_reachability,week2,37,1024,8,10,GNN_L12,0.976,0.9781299999999999
TaskA_reachability,week2,37,1024,8,10,GNN_L16,0.9605,0.972604
TaskA_reachability,week2,37,1024,8,12,BFS,1.0,1.0
TaskA_reachability,week2,37,1024,8,12,FCN,0.725,0.780378
TaskA_reachability,week2,37,1024,8,12,GNN_L4,0.968,0.9940125
TaskA_reachability,week2,37,1024,8,12,GNN_L8,0.9235,0.9815604999999998
TaskA_reachability,week2,37,1024,8,12,GNN_L12,0.9605,0.963016
TaskA_reachability,week2,37,1024,8,12,GNN_L16,0.9525,0.9680605000000001
TaskA_reachability,week2,37,1024,8,16,BFS,1.0,1.0
TaskA_reachability,week2,37,1024,8,16,FCN,0.7105,0.769785
TaskA_reachability,week2,37,1024,8,16,GNN_L4,0.951,0.99742
TaskA_reachability,week2,37,1024,8,16,GNN_L8,0.899,0.9831850000000001
TaskA_reachability,week2,37,1024,8,16,GNN_L12,0.934,0.9491445
TaskA_reachability,week2,37,1024,8,16,GNN_L16,0.933,0.950705
TaskA_reachability,week2,37,1024,8,20,BFS,1.0,1.0
TaskA_reachability,week2,37,1024,8,20,FCN,0.7385,0.7958305000000001
TaskA_reachability,week2,37,1024,8,20,GNN_L4,0.954,0.9936635
TaskA_reachability,week2,37,1024,8,20,GNN_L8,0.871,0.9623029999999999
TaskA_reachability,week2,37,1024,8,20,GNN_L12,0.8985,0.9120015
TaskA_reachability,week2,37,1024,8,20,GNN_L16,0.913,0.9255180000000001
TaskA_reachability,week2,37,1024,8,24,BFS,1.0,1.0
TaskA_reachability,week2,37,1024,8,24,FCN,0.735,0.7783625
TaskA_reachability,week2,37,1024,8,24,GNN_L4,0.936,0.9920924999999999
TaskA_reachability,week2,37,1024,8,24,GNN_L8,0.844,0.9625740000000002
TaskA_reachability,week2,37,1024,8,24,GNN_L12,0.862,0.8902480000000002
TaskA_reachability,week2,37,1024,8,24,GNN_L16,0.8905,0.9109885
TaskA_reachability,week2,37,4096,8,8,BFS,1.0,1.0
TaskA_reachability,week2,37,4096,8,8,FCN,0.9475,0.990246
TaskA_reachability,week2,37,4096,8,8,GNN_L4,0.994,0.999684
TaskA_reachability,week2,37,4096,8,8,GNN_L8,0.9995,1.0
TaskA_reachability,week2,37,4096,8,8,GNN_L12,0.996,0.9990095
TaskA_reachability,week2,37,4096,8,8,GNN_L16,0.9925,0.998775
TaskA_reachability,week2,37,4096,8,10,BFS,1.0,1.0
TaskA_reachability,week2,37,4096,8,10,FCN,0.755,0.8136145
TaskA_reachability,week2,37,4096,8,10,GNN_L4,0.99,0.9991730000000001
TaskA_reachability,week2,37,4096,8,10,GNN_L8,0.9965,0.9999990000000001
TaskA_reachability,week2,37,4096,8,10,GNN_L12,0.989,0.9992709999999999
TaskA_reachability,week2,37,4096,8,10,GNN_L16,0.988,0.9948845
TaskA_reachability,week2,37,4096,8,12,BFS,1.0,1.0
TaskA_reachability,week2,37,4096,8,12,FCN,0.7795,0.8424564999999999
TaskA_reachability,week2,37,4096,8,12,GNN_L4,0.9745,0.997349
TaskA_reachability,week2,37,4096,8,12,GNN_L8,0.9855,0.997775
TaskA_reachability,week2,37,4096,8,12,GNN_L12,0.976,0.992607
TaskA_reachability,week2,37,4096,8,12,GNN_L16,0.9755,0.9849355
TaskA_reachability,week2,37,4096,8,16,BFS,1.0,1.0
TaskA_reachability,week2,37,4096,8,16,FCN,0.779,0.8577440000000001
TaskA_reachability,week2,37,4096,8,16,GNN_L4,0.967,0.997941
TaskA_reachability,week2,37,4096,8,16,GNN_L8,0.973,0.9970505000000001
TaskA_reachability,week2,37,4096,8,16,GNN_L12,0.961,0.9866755
TaskA_reachability,week2,37,4096,8,16,GNN_L16,0.958,0.9678245
TaskA_reachability,week2,37,4096,8,20,BFS,1.0,1.0
TaskA_reachability,week2,37,4096,8,20,FCN,0.772,0.8560570000000001
TaskA_reachability,week2,37,4096,8,20,GNN_L4,0.9615,0.9971795
TaskA_reachability,week2,37,4096,8,20,GNN_L8,0.968,0.9948765000000002
TaskA_reachability,week2,37,4096,8,20,GNN_L12,0.95,0.979881
TaskA_reachability,week2,37,4096,8,20,GNN_L16,0.951,0.959774
TaskA_reachability,week2,37,4096,8,24,BFS,1.0,1.0
TaskA_reachability,week2,37,4096,8,24,FCN,0.755,0.8599204999999999
TaskA_reachability,week2,37,4096,8,24,GNN_L4,0.948,0.995238
TaskA_reachability,week2,37,4096,8,24,GNN_L8,0.9505,0.9901899999999999
TaskA_reachability,week2,37,4096,8,24,GNN_L12,0.935,0.9686859999999999
TaskA_reachability,week2,37,4096,8,24,GNN_L16,0.9225,0.9323345
TaskA_reachability,week2,37,16384,8,8,BFS,1.0,1.0
TaskA_reachability,week2,37,16384,8,8,FCN,0.985,0.999106
TaskA_reachability,week2,37,16384,8,8,GNN_L4,1.0,1.0
TaskA_reachability,week2,37,16384,8,8,GNN_L8,1.0,1.0
TaskA_reachability,week2,37,16384,8,8,GNN_L12,0.9995,0.999999
TaskA_reachability,week2,37,16384,8,8,GNN_L16,1.0,1.0
TaskA_reachability,week2,37,16384,8,10,BFS,1.0,1.0
TaskA_reachability,week2,37,16384,8,10,FCN,0.7335,0.776514
TaskA_reachability,week2,37,16384,8,10,GNN_L4,0.9975,0.999893
TaskA_reachability,week2,37,16384,8,10,GNN_L8,0.999,0.999979
TaskA_reachability,week2,37,16384,8,10,GNN_L12,0.9965,0.9999439999999999
TaskA_reachability,week2,37,16384,8,10,GNN_L16,0.9985,0.999992
TaskA_reachability,week2,37,16384,8,12,BFS,1.0,1.0
TaskA_reachability,week2,37,16384,8,12,FCN,0.723,0.7643215000000001
TaskA_reachability,week2,37,16384,8,12,GNN_L4,0.993,0.999953
TaskA_reachability,week2,37,16384,8,12,GNN_L8,0.9975,0.9999359999999999
TaskA_reachability,week2,37,16384,8,12,GNN_L12,0.993,0.9996700000000001
TaskA_reachability,week2,37,16384,8,12,GNN_L16,0.996,0.998856
TaskA_reachability,week2,37,16384,8,16,BFS,1.0,1.0
TaskA_reachability,week2,37,16384,8,16,FCN,0.733,0.7822605
TaskA_reachability,week2,37,16384,8,16,GNN_L4,0.978,0.999685
TaskA_reachability,week2,37,16384,8,16,GNN_L8,0.987,0.9992565
TaskA_reachability,week2,37,16384,8,16,GNN_L12,0.9835,0.99958
TaskA_reachability,week2,37,16384,8,16,GNN_L16,0.9905,0.995816
TaskA_reachability,week2,37,16384,8,20,BFS,1.0,1.0
TaskA_reachability,week2,37,16384,8,20,FCN,0.703,0.7629515000000001
TaskA_reachability,week2,37,16384,8,20,GNN_L4,0.97,0.9990485
TaskA_reachability,week2,37,16384,8,20,GNN_L8,0.9785,0.9981965
TaskA_reachability,week2,37,16384,8,20,GNN_L12,0.9755,0.997344
TaskA_reachability,week2,37,16384,8,20,GNN_L16,0.9845,0.9942920000000002
TaskA_reachability,week2,37,16384,8,24,BFS,1.0,1.0
TaskA_reachability,week2,37,16384,8,24,FCN,0.694,0.7566375000000002
TaskA_reachability,week2,37,16384,8,24,GNN_L4,0.965,0.9996339999999999
TaskA_reachability,week2,37,16384,8,24,GNN_L8,0.98,0.9967345000000001
TaskA_reachability,week2,37,16384,8,24,GNN_L12,0.9735,0.9947189999999999
TaskA_reachability,week2,37,16384,8,24,GNN_L16,0.9725,0.986805


==> anc/reference_results/matched_filter_asymptote.json <==
{
  "n": 64,
  "train_snr_db": 4.0,
  "test_snr_db": 4.0,
  "train_sizes": [
    128,
    256,
    512,
    1024,
    2048,
    4096,
    8192
  ],
  "matched_filter_accuracy": 0.9892,
  "fcn_accuracy": [
    0.3748,
    0.518,
    0.8332,
    0.908,
    0.954,
    0.9696,
    0.9684
  ],
  "fcn_wall_time_sec": [
    1.8019475936889648,
    0.40591931343078613,
    0.7969231605529785,
    1.5717153549194336,
    1.8603448867797852,
    3.650359630584717,
    5.275988340377808
  ]
}

==> anc/reference_results/permutation_equivariance.json <==
{
  "n": 16,
  "base_orbits": 128,
  "perms_per_orbit": [
    1,
    2,
    4,
    8,
    16
  ],
  "train_examples": [
    128,
    256,
    512,
    1024,
    2048
  ],
  "exact_mse": 0.0,
  "fcn_mse": [
    0.11283272504806519,
    0.09522667527198792,
    0.07725489139556885,
    0.07143182307481766,
    0.06506883352994919
  ]
}

==> anc/reference_results/sparse_inverse.json <==
{
  "n": 64,
  "m": 28,
  "k": 4,
  "snr_db": 25.0,
  "train_sizes": [
    128,
    512,
    2048,
    8192
  ],
  "omp_nmse_db": -19.95504556397643,
  "ista_nmse_db": -18.01365769127356,
  "zero_nmse_db": 4.3433309093538334e-12,
  "omp_support_overlap": 0.9889285714285714,
  "fcn_nmse_db": [
    -0.7824555545215759,
    -1.8538808237013582,
    -2.532966626387723,
    -4.730759915374003
  ],
  "fcn_support_overlap": [
    0.3846428571428571,
    0.5826785714285714,
    0.65375,
    0.7591071428571429
  ]
}

==> anc/requirements-core.txt <==
numpy>=1.26
pandas>=2.1
scipy>=1.11
matplotlib>=3.8
scikit-learn>=1.3
torch>=2.1


==> anc/requirements-graph.txt <==
numpy>=1.26
pandas>=2.1
matplotlib>=3.8
scikit-learn>=1.3
tensorflow>=2.15
jupyter>=1.0
nbformat>=5.9
nbconvert>=7.14


==> anc/run_all.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import os
import shutil
import subprocess
import sys
from pathlib import Path

ROOT = Path(__file__).resolve().parent
EXP = ROOT / 'experiments'
OUT = ROOT / 'outputs'
REF = ROOT / 'reference_results'
FIG = ROOT / 'generated_figures'


def run(cmd: list[str], env: dict | None = None) -> None:
    print('+', ' '.join(map(str, cmd)), flush=True)
    subprocess.run(cmd, check=True, cwd=ROOT, env=env)


def main() -> None:
    p = argparse.ArgumentParser(description='Run the Structure Gap reproduction scripts.')
    p.add_argument('--quick', action='store_true', help='Small smoke-test configurations.')
    p.add_argument('--include-graph', action='store_true', help='Run the TensorFlow graph smoke test. Full graph training is separate and expensive.')
    p.add_argument('--figures', action='store_true', help='Regenerate paper-style figures after experiments.')
    p.add_argument('--no-tex', action='store_true', help='Disable external LaTeX rendering for faster figure smoke tests.')
    args = p.parse_args()

    OUT.mkdir(exist_ok=True)
    quick = ['--quick'] if args.quick else []
    py = sys.executable

    run([py, str(EXP/'gaussian_inverse.py'), '--output', str(OUT/'asymptotic_catchup.json'), *quick])
    run([py, str(EXP/'sparse_inverse.py'), '--output', str(OUT/'sparse_inverse.json'), *quick])
    run([py, str(EXP/'matched_filter.py'), '--output', str(OUT/'matched_filter_asymptote.json'), *quick])
    run([py, str(EXP/'permutation_equivariance.py'), '--output', str(OUT/'permutation_equivariance.json'), *quick])

    # The graph panel uses the archived five-seed result table.
    # Copy reference results unless a new experiment has produced them.
    graph_csv = OUT / 'graph_reachability_week2.csv'
    if not graph_csv.exists():
        shutil.copy2(REF / 'graph_reachability_week2.csv', graph_csv)

    if args.include_graph:
        run([py, str(EXP/'graph_reasoning_tensorflow.py'), '--mode', 'smoke', '--task', 'reachability', '--output-root', str(OUT), '--quick'])

    if args.figures:
        env = os.environ.copy()
        env['STRUCTURE_GAP_RESULTS_DIR'] = str(OUT)
        env['STRUCTURE_GAP_FIGURES_DIR'] = str(FIG)
        if args.no_tex:
            env['STRUCTURE_GAP_USE_TEX'] = '0'
        run([py, str(ROOT/'figures'/'make_submission_figures.py')], env=env)


if __name__ == '__main__':
    main()

